Architecture of Kepler's Multi-transiting Systems: II. New investigations with twice as many candidates

We report on the orbital architectures of Kepler systems having multiple planet candidates identified in the analysis of data from the first six quarters of Kepler data and reported by Batalha et al. (2013). These data show 899 transiting planet candidates in 365 multiple-planet systems and provide a powerful means to study the statistical properties of planetary systems. Using a generic mass-radius relationship, we find that only two pairs of planets in these candidate systems (out of 761 pairs total) appear to be on Hill-unstable orbits, indicating ~96% of the candidate planetary systems are correctly interpreted as true systems. We find that planet pairs show little statistical preference to be near mean-motion resonances. We identify an asymmetry in the distribution of period ratios near first-order resonances (e.g., 2:1, 3:2), with an excess of planet pairs lying wide of resonance and relatively few lying narrow of resonance. Finally, based upon the transit duration ratios of adjacent planets in each system, we find that the interior planet tends to have a smaller transit impact parameter than the exterior planet does. This finding suggests that the mode of the mutual inclinations of planetary orbital planes is in the range 1.0-2.2 degrees, for the packed systems of small planets probed by these observations.

==> anc/table.tex <==
     5.01 &      4.780329 &     65.97325 &    2.0117 &    5.65 &    338.1 &    1.14 &    1.42& & \\
     5.02 &      7.051856 &     66.36690 &    3.6882 &    0.66 &      8.5 &    1.14 &    1.42 &      1.47518 &   8.2\\
    46.01 &      3.487688 &    103.93149 &    4.0237 &    4.32 &    284.8 &    1.11 &    1.10& & \\
    46.02 &      6.029078 &     65.51465 &    3.7909 &    0.96 &      9.7 &    1.11 &    1.10 &      1.72867 &  13.5\\
    72.01 &      0.837490 &     64.57439 &    1.8123 &    1.38 &    139.2 &    0.90 &    1.00& & \\
    72.02 &     45.294037 &     71.67813 &    6.8594 &    2.19 &    122.4 &    0.90 &    1.00 &     54.08308 &  87.9\\
    89.01 &     84.688950 &     83.56510 &   10.0555 &    4.87 &     55.6 &    1.96 &    2.60& & \\
    89.02 &    207.603485 &    222.86874 &    6.9868 &    6.47 &     45.2 &    1.96 &    2.60 &      2.45136 &  17.4\\
   108.01 &     15.965349 &     75.17630 &    4.6518 &    2.94 &     84.7 &    1.14 &    1.21& & \\
   108.02 &    179.601044 &    228.33037 &   13.4360 &    4.45 &    111.2 &    1.14 &    1.21 &     11.24943 &  44.5\\
   112.02 &      3.709191 &     66.98570 &    2.6782 &    1.20 &     39.0 &    1.03 &    0.99& & \\
   112.01 &     51.079308 &    118.17954 &    6.4316 &    2.86 &    105.0 &    1.03 &    0.99 &     13.77101 &  65.6\\
   119.01 &     49.184307 &     74.90956 &   11.4739 &    3.76 &    152.9 &    0.87 &    0.92& & \\
   119.02 &    190.313416 &    245.68117 &   15.6346 &    3.30 &     63.2 &    0.87 &    0.92 &      3.86939 &  26.9\\
   123.01 &      6.481674 &     55.97369 &    3.6334 &    2.64 &     98.5 &    1.05 &    1.43& & \\
   123.02 &     21.222534 &     70.57375 &    6.4708 &    2.71 &     78.3 &    1.05 &    1.43 &      3.27424 &  30.9\\
   124.01 &     12.691146 &     70.12120 &    4.1529 &    3.00 &     36.0 &    1.07 &    1.58& & \\
   124.02 &     31.719870 &     75.81904 &    5.3504 &    3.58 &     37.0 &    1.07 &    1.58 &      2.49937 &  21.2\\
   139.02 &      3.341840 &     74.35212 &    2.9021 &    1.49 &     33.5 &    1.18 &    1.16& & \\
   139.01 &    224.797119 &     75.08736 &   11.1189 &    7.33 &    184.1 &    1.18 &    1.16 &     67.26747 &  47.1\\
   150.01 &      8.408916 &     67.00420 &    3.5964 &    2.63 &    106.1 &    0.78 &    0.86& & \\
   150.02 &     28.574142 &     76.83220 &    5.1899 &    2.73 &     81.9 &    0.78 &    0.86 &      3.39808 &  28.7\\
   153.02 &      4.753994 &     61.54674 &    2.5968 &    2.07 &    101.2 &    0.76 &    0.69& & \\
   153.01 &      8.925113 &     72.71218 &    2.7667 &    2.47 &     87.3 &    0.76 &    0.69 &      1.87739 &  17.0\\
   159.02 &      2.403654 &     67.72781 &    1.4074 &    1.30 &     12.2 &    1.00 &    1.16& & \\
   159.01 &      8.990916 &     69.73635 &    4.1668 &    2.70 &     67.8 &    1.00 &    1.16 &      3.74052 &  39.1\\
   171.01 &      5.968741 &     70.15736 &    3.6762 &    2.67 &     79.3 &    1.15 &    1.12& & \\
   171.02 &     13.071617 &     77.43467 &    3.2041 &    2.07 &     26.2 &    1.15 &    1.12 &      2.19001 &  23.4\\
   209.02 &     18.795910 &     78.82085 &    7.2427 &    5.44 &    217.9 &    1.15 &    1.08& & \\
   209.01 &     50.790562 &     68.63035 &   10.9500 &    8.29 &    287.4 &    1.15 &    1.08 &      2.70221 &  13.9\\
   216.02 &      7.518658 &     65.52332 &    2.9283 &    1.49 &     16.2 &    0.87 &    0.93& & \\
   216.01 &     20.172010 &     74.20873 &    3.2817 &    7.15 &    196.1 &    0.87 &    0.93 &      2.68293 &  15.5\\
   220.01 &      2.422080 &     65.93989 &    2.6259 &    3.54 &    335.8 &    0.89 &    0.79& & \\
   220.02 &      4.125020 &     66.64769 &    3.0338 &    0.85 &     17.1 &    0.89 &    0.79 &      1.70309 &  14.0\\
   222.01 &      6.312504 &     65.65490 &    2.8175 &    2.03 &     85.0 &    0.55 &    0.53& & \\
   222.02 &     12.794595 &     63.76506 &    3.5011 &    1.66 &     43.6 &    0.55 &    0.53 &      2.02687 &  19.7\\
   223.01 &      3.177427 &     67.47679 &    1.5249 &    2.52 &     90.2 &    0.73 &    0.67& & \\
   223.02 &     41.008118 &     80.03400 &    4.0155 &    2.27 &     32.4 &    0.73 &    0.67 &     12.90608 &  54.3\\
   238.01 &     17.232292 &     68.09166 &    4.5111 &    2.40 &     48.6 &    1.05 &    1.01& & \\
   238.02 &     26.693762 &     77.01488 &    4.1827 &    1.35 &     11.8 &    1.05 &    1.01 &      1.54905 &  14.8\\
   244.02 &      6.238559 &    104.70459 &    3.5454 &    3.39 &    239.9 &    1.18 &    1.66& & \\
   244.01 &     12.720365 &    111.52741 &    2.8260 &    6.51 &    301.1 &    1.18 &    1.66 &      2.03899 &  12.6\\
   251.01 &      4.164388 &    104.08713 &    1.8539 &    2.65 &    127.6 &    0.56 &    0.53& & \\
   251.02 &      5.774469 &     65.96041 &    1.9889 &    0.84 &     11.9 &    0.56 &    0.53 &      1.38663 &   8.9\\
   260.01 &     10.495678 &    105.79034 &    4.8827 &    1.55 &     46.6 &    1.10 &    1.26& & \\
   260.02 &    100.283188 &    178.04149 &   11.2294 &    2.64 &     74.9 &    1.10 &    1.26 &      9.55471 &  61.3\\
   262.01 &      7.812512 &    105.63186 &    4.2439 &    2.20 &     45.1 &    1.23 &    1.88& & \\
   262.02 &      9.376137 &     69.96857 &    2.6022 &    2.79 &     38.3 &    1.23 &    1.88 &      1.20014 &   5.5\\
   270.01 &     12.582504 &    108.01522 &    6.4462 &    1.80 &     38.0 &    0.94 &    1.46& & \\
   270.02 &     33.673122 &     95.03958 &    8.6589 &    2.13 &     36.5 &    0.94 &    1.46 &      2.67619 &  30.9\\
   271.02 &     29.392336 &    142.07330 &    7.0109 &    2.48 &     72.8 &    1.26 &    1.27& & \\
   271.01 &     48.630699 &    105.54591 &    7.1945 &    2.60 &     54.9 &    1.26 &    1.27 &      1.65454 &  15.0\\
   274.01 &     15.092052 &    108.92761 &    4.1385 &    1.12 &     13.4 &    1.18 &    1.55& & \\
   274.02 &     22.795189 &     86.49185 &    5.0921 &    1.13 &     12.4 &    1.18 &    1.55 &      1.51041 &  21.1\\
   275.01 &     15.791858 &    109.82050 &    7.1788 &    1.95 &     55.7 &    1.17 &    1.36& & \\
   275.02 &     82.199677 &    141.78737 &    9.9449 &    2.04 &     27.6 &    1.17 &    1.36 &      5.20519 &  52.1\\
   279.02 &     15.412983 &     69.94436 &    6.5722 &    2.06 &     54.9 &    1.01 &    1.19& & \\
   279.01 &     28.455112 &    109.70366 &    8.1298 &    4.57 &    272.4 &    1.01 &    1.19 &      1.84618 &  13.4\\
   282.02 &      8.457489 &     72.06648 &    3.5162 &    1.18 &     24.2 &    0.96 &    1.11& & \\
   282.01 &     27.508734 &    115.10327 &    6.4695 &    3.36 &    147.3 &    0.96 &    1.11 &      3.25259 &  30.9\\
   291.02 &      8.129858 &     67.10524 &    2.4153 &    2.14 &     20.8 &    1.02 &    1.34& & \\
   291.01 &     31.517895 &    118.15206 &    7.7278 &    2.73 &     48.0 &    1.02 &    1.34 &      3.87681 &  36.5\\
   304.02 &      5.518353 &     69.56330 &    2.9015 &    1.11 &     10.1 &    1.17 &    1.77& & \\
   304.01 &      8.512050 &    107.90870 &    2.2722 &    4.89 &    121.8 &    1.17 &    1.77 &      1.54250 &  10.0\\
   307.02 &      5.211058 &     64.53674 &    3.2630 &    1.15 &     27.8 &    1.14 &    1.09& & \\
   307.01 &     19.674229 &    109.26939 &    3.6940 &    1.80 &     32.9 &    1.14 &    1.09 &      3.77548 &  51.9\\
   312.01 &     11.578940 &    108.58568 &    2.8599 &    1.91 &     41.1 &    1.20 &    1.21& & \\
   312.02 &     16.399221 &     64.96831 &    3.6428 &    1.84 &     40.2 &    1.20 &    1.21 &      1.41630 &  12.6\\
   313.02 &      8.436404 &    112.88612 &    3.2241 &    1.61 &     54.4 &    0.91 &    0.86& & \\
   313.01 &     18.735722 &    110.63559 &    3.0961 &    2.20 &     55.0 &    0.91 &    0.86 &      2.22082 &  25.5\\
   316.01 &     15.770944 &    117.90767 &    5.1668 &    2.72 &     18.3 &    1.09 &    1.18& & \\
   316.02 &    157.060364 &    414.26300 &    8.2758 &    2.94 &      8.8 &    1.09 &    1.18 &      9.95884 &  51.5\\
   338.02 &      3.107528 &     65.63972 &    2.1081 &    1.51 &     11.7 &    0.96 &    1.65& & \\
   338.01 &      7.010617 &    107.57470 &    3.0819 &    3.22 &     43.0 &    0.96 &    1.65 &      2.25601 &  22.0\\
   339.01 &      1.980361 &    103.13816 &    2.5162 &    1.55 &     55.7 &    0.94 &    0.87& & \\
   339.02 &     12.834060 &     71.33208 &    3.1792 &    1.66 &     26.1 &    0.94 &    0.87 &      6.48067 &  62.1\\
   341.02 &      4.699613 &    110.61531 &    2.5990 &    1.58 &     23.0 &    0.95 &    0.93& & \\
   341.01 &     14.341234 &    109.66583 &    3.0302 &    2.98 &     63.5 &    0.95 &    0.93 &      3.05158 &  30.5\\
   369.01 &      5.885221 &    107.42592 &    1.8948 &    1.14 &     26.1 &    1.04 &    0.96& & \\
   369.02 &     10.104648 &     68.55723 &    2.3978 &    1.08 &     20.1 &    1.04 &    0.96 &      1.71695 &  26.7\\
   370.02 &     22.950359 &     84.53195 &    4.7683 &    2.65 &     24.7 &    1.28 &    1.98& & \\
   370.01 &     42.882549 &    136.64671 &    9.8983 &    4.32 &     83.9 &    1.28 &    1.98 &      1.86849 &  14.7\\
   379.01 &      6.717274 &    103.99603 &    2.4261 &    2.58 &     39.2 &    1.10 &    1.51& & \\
   379.02 &     23.135712 &     85.18232 &    3.1404 &    1.83 &     10.6 &    1.10 &    1.51 &      3.44421 &  36.8\\
   386.01 &     31.158567 &    106.90456 &    5.2014 &    3.25 &     57.3 &    0.96 &    1.06& & \\
   386.02 &     76.732422 &    133.67456 &    5.8936 &    2.94 &     28.9 &    0.96 &    1.06 &      2.46264 &  21.0\\
   392.02 &     12.611021 &     71.16695 &    4.9986 &    1.33 &      9.4 &    1.01 &    1.19& & \\
   392.01 &     33.417999 &    104.32276 &    7.6131 &    2.27 &     21.0 &    1.01 &    1.19 &      2.64990 &  32.6\\
   401.01 &     29.198898 &    118.44075 &    5.1101 &    6.57 &    126.7 &    0.97 &    1.47& & \\
   401.02 &    160.017548 &    184.28439 &    5.5986 &    6.67 &     41.9 &    0.97 &    1.47 &      5.48026 &  22.0\\
   413.01 &     15.228997 &    109.55895 &    2.5890 &    2.75 &     52.1 &    0.83 &    0.78& & \\
   413.02 &     24.674238 &     79.77429 &    3.0590 &    2.10 &     26.1 &    0.83 &    0.78 &      1.62021 &  12.9\\
   416.01 &     18.208010 &    118.84153 &    3.7768 &    2.81 &    110.1 &    0.80 &    0.70& & \\
   416.02 &     88.254715 &     86.78022 &    4.2382 &    2.71 &     43.7 &    0.80 &    0.70 &      4.84703 &  35.4\\
   427.01 &     24.614761 &    124.73956 &    3.0919 &    4.31 &     39.2 &    0.82 &    0.86& & \\
   427.02 &     42.950180 &     86.73200 &    5.5001 &    2.65 &     23.1 &    0.82 &    0.86 &      1.74490 &  11.3\\
   431.01 &     18.870214 &    111.71047 &    3.1219 &    2.80 &     60.7 &    0.77 &    0.81& & \\
   431.02 &     46.901909 &     87.30800 &    3.8725 &    2.48 &     34.2 &    0.77 &    0.81 &      2.48550 &  22.0\\
   433.01 &      4.030464 &    104.09137 &    2.8711 &    5.60 &    127.1 &    0.91 &    1.01& & \\
   433.02 &    328.240173 &    132.20288 &   12.1363 &   12.90 &    158.4 &    0.91 &    1.01 &     81.43980 &  28.5\\
   438.01 &      5.931217 &    107.79514 &    2.2670 &    1.74 &     64.2 &    0.59 &    0.56& & \\
   438.02 &     52.661869 &    116.51701 &    3.2081 &    2.10 &     26.7 &    0.59 &    0.56 &      8.87876 &  52.7\\
   440.02 &      4.973456 &    103.88515 &    1.6395 &    2.36 &     49.7 &    0.77 &    0.76& & \\
   440.01 &     15.906811 &    110.93168 &    3.9368 &    2.26 &     56.3 &    0.77 &    0.76 &      3.19834 &  30.2\\
   442.02 &      1.732339 &     67.53279 &    2.5254 &    1.37 &     20.9 &    1.00 &    0.90& & \\
   442.01 &     13.540369 &    104.68130 &    4.8832 &    2.30 &     29.8 &    1.00 &    0.90 &      7.81624 &  60.8\\
   446.01 &     16.709246 &    107.75350 &    2.7310 &    1.76 &     33.1 &    0.61 &    0.59& & \\
   446.02 &     28.551420 &    118.47728 &    4.0953 &    1.72 &     34.5 &    0.61 &    0.59 &      1.70872 &  16.3\\
   448.01 &     10.139614 &    111.44890 &    2.7202 &    1.77 &     56.8 &    0.51 &    0.48& & \\
   448.02 &     43.608910 &    127.47967 &    4.9432 &    2.31 &     66.3 &    0.51 &    0.48 &      4.30085 &  34.8\\
   456.02 &      4.309405 &     67.03221 &    3.1265 &    1.50 &     29.3 &    0.83 &    0.83& & \\
   456.01 &     13.699138 &    104.48731 &    4.5484 &    3.27 &     84.9 &    0.83 &    0.83 &      3.17889 &  28.8\\
   457.01 &      4.921357 &    107.29874 &    1.8960 &    1.84 &     63.9 &    0.78 &    0.69& & \\
   457.02 &      7.064271 &     68.37761 &    1.3895 &    2.03 &     44.2 &    0.78 &    0.69 &      1.43543 &  11.1\\
   459.02 &      6.919723 &     67.12226 &    3.3392 &    1.24 &     19.0 &    0.85 &    0.91& & \\
   459.01 &     19.446314 &    103.10273 &    3.6532 &    3.09 &     59.4 &    0.85 &    0.91 &      2.81027 &  27.6\\
   464.02 &      5.350193 &    128.75873 &    2.3090 &    2.63 &     75.2 &    0.93 &    0.93& & \\
   464.01 &     58.362091 &    129.55428 &    6.3329 &    6.73 &    263.5 &    0.93 &    0.93 &     10.90841 &  33.4\\
   471.02 &      7.811011 &     65.30350 &    3.3728 &    1.04 &     10.4 &    0.96 &    0.85& & \\
   471.01 &     21.347349 &    104.73499 &    3.8990 &    2.29 &     28.5 &    0.96 &    0.85 &      2.73298 &  34.0\\
   475.01 &      8.180896 &    109.69900 &    2.7417 &    2.04 &     37.0 &    0.72 &    0.71& & \\
   475.02 &     15.313073 &    104.79081 &    3.0847 &    2.26 &     34.4 &    0.72 &    0.71 &      1.87181 &  17.3\\
   497.02 &      4.425412 &     67.56074 &    3.6687 &    1.53 &     18.5 &    1.10 &    1.02& & \\
   497.01 &     13.193257 &    108.60853 &    5.2667 &    2.74 &     39.9 &    1.10 &    1.02 &      2.98125 &  33.0\\
   505.02 &      6.195656 &     67.70444 &    2.9981 &    1.62 &     25.3 &    0.87 &    0.91& & \\
   505.01 &     13.767138 &    107.81028 &    3.0769 &    2.87 &     44.7 &    0.87 &    0.91 &      2.22206 &  22.0\\
   508.01 &      7.930563 &    102.51728 &    3.7678 &    3.44 &     74.0 &    1.11 &    1.04& & \\
   508.02 &     16.665842 &    113.20259 &    4.4383 &    3.31 &     49.5 &    1.11 &    1.04 &      2.10147 &  17.3\\
   509.01 &      4.166966 &    102.71433 &    2.7612 &    2.24 &     45.3 &    0.89 &    0.81& & \\
   509.02 &     11.463566 &     70.38164 &    2.7011 &    2.68 &     32.2 &    0.89 &    0.81 &      2.75106 &  26.7\\
   511.02 &      4.263756 &     66.71786 &    2.2213 &    1.26 &     21.4 &    0.78 &    0.87& & \\
   511.01 &      8.005798 &    103.50272 &    3.1331 &    2.25 &     59.2 &    0.78 &    0.87 &      1.87764 &  20.0\\
   518.01 &     13.981788 &    114.97364 &    3.0075 &    2.11 &     68.3 &    0.61 &    0.61& & \\
   518.02 &     44.000397 &    143.75946 &    5.3107 &    1.54 &     33.0 &    0.61 &    0.61 &      3.14698 &  32.2\\
   519.01 &     11.903617 &    111.33989 &    4.2566 &    2.43 &     34.7 &    1.02 &    0.93& & \\
   519.02 &     34.035435 &     67.42311 &    6.7485 &    2.53 &     31.8 &    1.02 &    0.93 &      2.85925 &  28.8\\
   523.02 &     36.854782 &     71.92389 &    7.5310 &    2.86 &     29.6 &    1.06 &    1.05& & \\
   523.01 &     49.412434 &    131.23157 &    5.2462 &    6.97 &     94.4 &    1.06 &    1.05 &      1.34073 &   5.0\\
   534.02 &      2.735890 &    104.09565 &    2.0237 &    1.67 &     33.1 &    0.81 &    0.72& & \\
   534.01 &      6.400104 &    107.02402 &    2.0278 &    2.43 &     35.6 &    0.81 &    0.72 &      2.33931 &  24.6\\
   542.02 &     13.817524 &     68.02863 &    3.6904 &    1.42 &     15.0 &    0.84 &    0.97& & \\
   542.01 &     41.885738 &    111.68970 &    6.1576 &    2.44 &     34.5 &    0.84 &    0.97 &      3.03135 &  32.9\\
   543.02 &      3.137852 &     66.55474 &    1.9898 &    1.39 &     22.7 &    0.83 &    0.73& & \\
   543.01 &      4.302163 &    106.43664 &    2.0146 &    2.23 &     46.3 &    0.83 &    0.73 &      1.37105 &  10.2\\
   546.02 &      9.825984 &     64.41913 &    4.7769 &    2.30 &     20.7 &    1.13 &    1.05& & \\
   546.01 &     20.684378 &    103.18787 &    6.4144 &    3.12 &     38.1 &    1.13 &    1.05 &      2.10507 &  20.1\\
   551.02 &      5.688018 &     66.95367 &    2.2850 &    1.98 &     24.6 &    0.98 &    0.87& & \\
   551.01 &     11.637026 &    111.84412 &    3.3387 &    2.23 &     28.4 &    0.98 &    0.87 &      2.04588 &  22.1\\
   555.01 &      3.701730 &    105.44943 &    2.4796 &    1.40 &     22.9 &    0.85 &    0.90& & \\
   555.02 &     86.492622 &    114.89659 &    7.4094 &    2.68 &     30.0 &    0.85 &    0.90 &     23.36546 &  69.6\\
   564.01 &     21.054626 &    104.90812 &    7.8382 &    2.62 &     40.8 &    0.96 &    0.85& & \\
   564.02 &    127.901123 &    179.46490 &   15.6897 &    6.09 &    154.1 &    0.96 &    0.85 &      6.07473 &  29.1\\
   569.02 &      1.632916 &     67.54920 &    1.6023 &    1.29 &     25.9 &    0.81 &    0.79& & \\
   569.01 &     20.728741 &    118.43684 &    3.0286 &    2.37 &     27.6 &    0.81 &    0.79 &     12.69431 &  65.3\\
   572.02 &      4.938917 &     68.94512 &    4.4939 &    1.24 &     15.9 &    0.86 &    1.05& & \\
   572.01 &     10.640211 &    112.77534 &    5.4494 &    2.44 &     42.3 &    0.86 &    1.05 &      2.15436 &  24.0\\
   573.02 &      2.061870 &     66.20341 &    1.9543 &    1.73 &     20.7 &    0.96 &    1.06& & \\
   573.01 &      5.996557 &    105.50279 &    3.2860 &    3.00 &     50.4 &    0.96 &    1.06 &      2.90831 &  28.9\\
   574.02 &     10.400063 &     74.50666 &    3.3977 &    1.14 &     15.5 &    0.80 &    0.70& & \\
   574.01 &     20.134933 &    104.36506 &    3.6720 &    2.45 &     49.9 &    0.80 &    0.70 &      1.93604 &  20.4\\
   579.01 &      2.020012 &    103.06815 &    1.8487 &    1.55 &     49.5 &    0.84 &    0.76& & \\
   579.02 &      3.763008 &     65.59574 &    1.5948 &    1.75 &     34.2 &    0.84 &    0.76 &      1.86286 &  21.7\\
   582.01 &      5.945061 &    103.47067 &    2.6145 &    2.24 &     57.5 &    0.84 &    0.76& & \\
   582.02 &     17.738943 &     81.97972 &    2.8979 &    2.12 &     24.9 &    0.84 &    0.76 &      2.98381 &  30.6\\
   584.01 &      9.926710 &    108.68602 &    3.9939 &    2.30 &     68.7 &    0.86 &    0.75& & \\
   584.02 &     21.223471 &    103.37390 &    4.9164 &    2.10 &     43.8 &    0.86 &    0.75 &      2.13802 &  21.8\\
   590.01 &     11.388567 &    107.54995 &    3.8102 &    2.43 &     28.8 &    1.13 &    1.05& & \\
   590.02 &     50.698517 &     74.31841 &    6.2417 &    2.92 &     28.0 &    1.13 &    1.05 &      4.45170 &  38.6\\
   593.01 &      9.997646 &    104.78635 &    3.4212 &    2.63 &     35.8 &    1.02 &    0.93& & \\
   593.02 &     90.411438 &    141.49973 &    7.2128 &    3.79 &     34.0 &    1.02 &    0.93 &      9.04327 &  44.3\\
   597.02 &      2.092236 &     66.06513 &    2.5882 &    1.45 &     17.8 &    0.90 &    0.97& & \\
   597.01 &     17.308310 &    109.93846 &    5.0443 &    2.60 &     31.5 &    0.90 &    0.97 &      8.27264 &  55.7\\
   601.01 &      5.404293 &    105.18379 &    2.5598 &    2.84 &     47.5 &    1.02 &    0.92& & \\
   601.02 &     11.678930 &     64.51140 &    1.4943 &    2.83 &     39.7 &    1.02 &    0.92 &      2.16105 &  19.6\\
   612.01 &     20.740103 &    106.21685 &    3.3848 &    4.82 &     36.3 &    0.96 &    1.57& & \\
   612.02 &     47.426239 &    149.56207 &    5.3970 &    5.46 &     43.1 &    0.96 &    1.57 &      2.28669 &  13.7\\
   624.01 &     17.789930 &    115.43844 &    4.4116 &    2.46 &     66.0 &    0.93 &    0.83& & \\
   624.02 &     49.567238 &    102.54065 &    3.7472 &    2.40 &     32.9 &    0.93 &    0.83 &      2.78625 &  27.7\\
   638.01 &     23.636883 &    105.65384 &    5.0505 &    3.60 &     53.7 &    0.96 &    1.12& & \\
   638.02 &     67.093498 &     79.56571 &    6.9026 &    3.78 &     39.4 &    0.96 &    1.12 &      2.83851 &  21.4\\
   645.01 &      8.503406 &    103.86542 &    3.1501 &    2.53 &     22.8 &    0.93 &    1.44& & \\
   645.02 &     23.783619 &    112.74307 &    8.0072 &    2.51 &     30.6 &    0.93 &    1.44 &      2.79695 &  27.1\\
   655.01 &     25.672098 &    125.09686 &    5.8942 &    2.77 &     56.8 &    1.17 &    1.24& & \\
   655.02 &    151.885986 &    109.41029 &   12.0628 &    2.54 &     35.2 &    1.17 &    1.24 &      5.91638 &  45.4\\
   657.01 &      4.069402 &    104.01782 &    2.0897 &    1.63 &     43.8 &    0.72 &    0.67& & \\
   657.02 &     16.282471 &    113.79643 &    2.9346 &    2.08 &     46.6 &    0.72 &    0.67 &      4.00119 &  40.0\\
   661.01 &     14.401041 &    107.98611 &    3.8953 &    2.06 &     34.5 &    0.96 &    0.99& & \\
   661.02 &     25.659496 &     88.16782 &    4.7299 &    1.35 &     12.9 &    0.96 &    0.99 &      1.78178 &  20.3\\
   663.01 &      2.755628 &    103.84575 &    1.9383 &    1.47 &     90.6 &    0.60 &    0.56& & \\
   663.02 &     20.306591 &    105.65608 &    2.9732 &    1.82 &     54.8 &    0.60 &    0.56 &      7.36913 &  55.1\\
   671.01 &      4.228699 &    103.73663 &    3.6757 &    1.66 &     31.1 &    1.03 &    0.99& & \\
   671.03 &     16.259624 &     77.53117 &    4.7293 &    1.61 &     14.9 &    1.03 &    0.99 &      3.84507 &  48.1\\
   672.01 &     16.087912 &    105.81231 &    2.9562 &    2.60 &     43.4 &    0.94 &    1.00& & \\
   672.02 &     41.749878 &     86.84003 &    5.6344 &    3.15 &     70.1 &    0.94 &    1.00 &      2.59511 &  23.1\\
   676.02 &      2.453234 &    103.89144 &    1.7399 &    2.56 &    255.9 &    0.61 &    0.57& & \\
   676.01 &      7.972544 &    104.58334 &    2.9443 &    3.30 &    348.9 &    0.61 &    0.57 &      3.24981 &  23.9\\
   678.02 &      4.138553 &     65.01626 &    2.4178 &    3.27 &     40.7 &    0.97 &    1.63& & \\
   678.01 &      6.040470 &    105.59347 &    2.3971 &    3.55 &     36.3 &    0.97 &    1.63 &      1.45956 &   8.5\\
   679.02 &     16.258312 &     72.63530 &    7.3856 &    0.94 &      9.9 &    1.15 &    1.16& & \\
   679.01 &     31.805258 &    123.24726 &    9.1873 &    2.61 &     52.5 &    1.15 &    1.16 &      1.95625 &  23.0\\
   691.02 &     16.225470 &     77.02451 &    6.4335 &    1.25 &     12.2 &    0.98 &    1.06& & \\
   691.01 &     29.666533 &    122.36790 &    8.5703 &    2.92 &     57.0 &    0.98 &    1.06 &      1.82839 &  17.9\\
   692.01 &      2.462345 &    104.84135 &    1.8202 &    1.10 &     32.0 &    0.96 &    0.84& & \\
   692.02 &      4.822934 &     67.43709 &    0.8829 &    2.02 &     30.2 &    0.96 &    0.84 &      1.95868 &  24.7\\
   693.02 &     15.660393 &     79.35325 &    7.1008 &    1.87 &     48.4 &    1.02 &    0.93& & \\
   693.01 &     28.779573 &    126.30683 &    7.6822 &    1.76 &     23.1 &    1.02 &    0.93 &      1.83773 &  21.2\\
   708.02 &      7.693491 &    109.50858 &    4.9743 &    1.82 &     43.7 &    1.01 &    0.97& & \\
   708.01 &     17.406519 &    104.00743 &    7.0247 &    2.54 &     68.7 &    1.01 &    0.97 &      2.26250 &  24.5\\
   736.02 &      6.739001 &     68.27903 &    3.0304 &    1.33 &     20.7 &    0.56 &    0.54& & \\
   736.01 &     18.793978 &    110.79683 &    3.3061 &    2.20 &     29.4 &    0.56 &    0.54 &      2.78884 &  28.5\\
   738.01 &     10.338082 &    103.41512 &    3.6485 &    3.56 &     42.0 &    0.94 &    0.86& & \\
   738.02 &     13.289921 &    105.05994 &    3.8436 &    3.22 &     28.9 &    0.94 &    0.86 &      1.28553 &   5.6\\
   752.01 &      9.488102 &    103.53611 &    3.1720 &    2.59 &     27.9 &    1.00 &    1.03& & \\
   752.02 &     54.417587 &     95.51787 &    4.6085 &    3.20 &     19.0 &    1.00 &    1.03 &      5.73535 &  39.9\\
   784.02 &     10.065186 &     69.28909 &    1.4732 &    1.96 &     22.4 &    0.58 &    0.55& & \\
   784.01 &     19.271469 &    119.77497 &    2.9239 &    1.92 &     27.5 &    0.58 &    0.55 &      1.91467 &  17.9\\
   787.01 &      4.431185 &    104.01695 &    3.2276 &    2.88 &     52.0 &    1.00 &    0.91& & \\
   787.02 &     11.379344 &     66.85109 &    2.3699 &    3.50 &     27.1 &    1.00 &    0.91 &      2.56801 &  21.7\\
   800.01 &      2.711482 &    103.03654 &    3.1265 &    3.27 &     48.6 &    1.10 &    1.00& & \\
   800.02 &      7.212031 &    105.81700 &    4.2050 &    3.39 &     36.8 &    1.10 &    1.00 &      2.65981 &  22.6\\
   817.02 &      8.295610 &     68.79242 &    1.4040 &    1.99 &     19.0 &    0.55 &    0.53& & \\
   817.01 &     23.968121 &    119.21808 &    4.0226 &    1.77 &     22.8 &    0.55 &    0.53 &      2.88925 &  28.6\\
   825.02 &      4.714974 &     67.97032 &    2.4914 &    1.59 &     13.4 &    0.70 &    0.68& & \\
   825.01 &      8.103613 &    109.94977 &    3.3816 &    2.30 &     27.7 &    0.70 &    0.68 &      1.71870 &  15.7\\
   835.01 &     11.763057 &    113.93629 &    3.0230 &    2.25 &     35.9 &    0.74 &    0.66& & \\
   835.02 &     56.227940 &     65.29011 &    3.7469 &    2.27 &     16.4 &    0.74 &    0.66 &      4.78005 &  39.3\\
   837.02 &      4.144538 &     68.92626 &    2.2090 &    1.35 &     17.7 &    0.80 &    0.70& & \\
   837.01 &      7.953558 &    107.66098 &    2.6453 &    2.11 &     27.9 &    0.80 &    0.70 &      1.91905 &  21.3\\
   841.01 &     15.334888 &    107.00692 &    3.7353 &    5.44 &     83.5 &    1.00 &    0.92& & \\
   841.02 &     31.331402 &     86.42254 &    4.9123 &    7.05 &    117.0 &    1.00 &    0.92 &      2.04315 &  10.5\\
   842.01 &     12.718070 &    108.35405 &    3.1446 &    2.04 &     43.1 &    0.64 &    0.61& & \\
   842.02 &     36.065948 &    131.58194 &    4.3024 &    2.46 &     44.1 &    0.64 &    0.61 &      2.83580 &  26.1\\
   853.01 &      8.203904 &    102.69319 &    2.7736 &    2.38 &     48.0 &    0.79 &    0.78& & \\
   853.02 &     14.496718 &     76.41060 &    3.3540 &    1.78 &     22.2 &    0.79 &    0.78 &      1.76705 &  16.5\\
   857.01 &      5.715430 &    107.87848 &    2.5421 &    2.27 &     43.6 &    0.91 &    0.79& & \\
   857.02 &     20.025908 &     79.91075 &    1.4038 &    2.69 &     12.3 &    0.91 &    0.79 &      3.50383 &  32.5\\
   870.01 &      5.912262 &    105.18485 &    2.5058 &    2.52 &     56.9 &    0.76 &    0.74& & \\
   870.02 &      8.985700 &    108.68615 &    3.0259 &    2.35 &     47.0 &    0.76 &    0.74 &      1.51984 &  10.9\\
   872.02 &      6.766579 &     71.06024 &    2.9135 &    1.46 &     17.7 &    0.80 &    0.75& & \\
   872.01 &     33.601788 &    119.67604 &    4.3739 &    7.04 &    180.4 &    0.80 &    0.75 &      4.96585 &  23.4\\
   874.01 &      4.601836 &    102.97833 &    2.2357 &    2.26 &     47.0 &    0.85 &    0.79& & \\
   874.02 &     11.187144 &     70.18338 &    3.1931 &    1.52 &     17.2 &    0.85 &    0.79 &      2.43102 &  27.6\\
   877.01 &      5.954881 &    103.95681 &    2.4870 &    2.42 &     54.4 &    0.64 &    0.59& & \\
   877.02 &     12.039970 &    114.22243 &    2.8859 &    2.37 &     36.9 &    0.64 &    0.59 &      2.02187 &  17.3\\
   881.01 &     21.022364 &    140.67690 &    4.2590 &    3.28 &     42.2 &    0.83 &    0.72& & \\
   881.02 &    226.889725 &    140.35889 &    8.2367 &    4.37 &     29.4 &    0.83 &    0.72 &     10.79278 &  38.9\\
   896.02 &      6.308207 &    107.04629 &    3.0319 &    3.22 &     68.4 &    0.91 &    0.87& & \\
   896.01 &     16.239519 &    108.56904 &    4.0996 &    4.52 &     91.7 &    0.91 &    0.87 &      2.57435 &  18.3\\
   912.02 &      6.668392 &     70.43381 &    1.8745 &    1.08 &     21.9 &    0.53 &    0.50& & \\
   912.01 &     10.848507 &    104.80356 &    2.9606 &    1.97 &     84.9 &    0.53 &    0.50 &      1.62686 &  15.0\\
   936.02 &      0.893048 &     67.53814 &    1.1894 &    1.54 &     72.3 &    0.54 &    0.52& & \\
   936.01 &      9.467839 &    111.41507 &    2.6326 &    2.69 &     96.2 &    0.54 &    0.52 &     10.60171 &  49.4\\
   945.01 &     25.847227 &    121.87552 &    6.1635 &    2.27 &     23.3 &    1.04 &    0.95& & \\
   945.02 &     40.716518 &     79.35952 &    7.0083 &    2.64 &     25.7 &    1.04 &    0.95 &      1.57528 &  13.0\\
   951.01 &     13.197244 &    104.54397 &    3.4759 &    3.74 &    101.0 &    0.81 &    0.83& & \\
   951.02 &     33.653038 &     80.79996 &    4.1737 &    2.87 &     36.0 &    0.81 &    0.83 &      2.55000 &  19.6\\
   954.01 &      8.115313 &    107.51982 &    2.9428 &    2.72 &     35.2 &    0.94 &    0.86& & \\
   954.02 &     36.925644 &    107.21806 &    4.9031 &    2.88 &     23.8 &    0.94 &    0.86 &      4.55012 &  35.7\\
   986.01 &      8.187460 &    193.86681 &    3.0823 &    1.85 &     41.6 &    0.89 &    0.82& & \\
   986.02 &     76.050346 &     94.71176 &    6.7983 &    1.54 &     15.3 &    0.89 &    0.82 &      9.28864 &  66.8\\
   988.01 &     10.381209 &    201.02362 &    2.8096 &    2.20 &     67.4 &    0.89 &    0.80& & \\
   988.02 &     24.570780 &     68.87430 &    2.8017 &    2.17 &     37.5 &    0.89 &    0.80 &      2.36685 &  24.9\\
  1001.01 &     40.806858 &     88.71778 &   14.0480 &    4.73 &     40.5 &    1.33 &    2.40& & \\
  1001.02 &    140.091400 &    149.24475 &   18.3036 &    3.70 &     15.8 &    1.33 &    2.40 &      3.43304 &  25.2\\
  1015.02 &      4.089020 &     68.75558 &    3.2601 &    1.40 &     14.7 &    1.17 &    1.09& & \\
  1015.01 &      9.428800 &     73.10626 &    4.3720 &    2.64 &     37.2 &    1.17 &    1.09 &      2.30588 &  27.1\\
  1050.01 &      1.269095 &     66.34169 &    1.5236 &    1.35 &     62.8 &    0.72 &    0.71& & \\
  1050.02 &      2.853135 &     66.79567 &    1.4567 &    1.35 &     33.8 &    0.72 &    0.71 &      2.24817 &  30.5\\
  1052.02 &      6.846156 &     65.17422 &    3.6745 &    1.66 &     11.6 &    1.02 &    0.95& & \\
  1052.01 &     17.028584 &     76.34379 &    4.5514 &    2.42 &     15.9 &    1.02 &    0.95 &      2.48732 &  28.5\\
  1070.01 &      6.618399 &    293.36795 &    3.6211 &    2.42 &     19.9 &    0.98 &    1.01& & \\
  1070.02 &    107.714249 &    287.20401 &    7.8696 &    4.10 &     22.8 &    0.98 &    1.01 &     16.27497 &  50.0\\
  1089.02 &     12.218255 &     73.32047 &    2.8912 &    5.07 &     59.4 &    1.00 &    1.02& & \\
  1089.01 &     86.678307 &    108.59646 &   10.1137 &    9.32 &    193.6 &    1.00 &    1.02 &      7.09416 &  22.8\\
  1102.02 &      8.145217 &     73.56822 &    4.0323 &    2.74 &     26.7 &    0.97 &    1.10& & \\
  1102.01 &     12.333418 &     70.58297 &    5.0261 &    2.90 &     29.9 &    0.97 &    1.10 &      1.51419 &  10.6\\
  1113.01 &     25.934158 &     82.76079 &    5.5090 &    2.84 &     21.3 &    1.08 &    1.11& & \\
  1113.02 &     83.442070 &     91.69655 &    8.0853 &    3.10 &     17.0 &    1.08 &    1.11 &      3.21746 &  28.6\\
  1151.01 &      5.217811 &     67.81568 &    3.5444 &    0.84 &     17.0 &    0.68 &    0.67& & \\
  1151.02 &      7.411048 &     68.74361 &    3.6281 &    0.97 &     20.3 &    0.68 &    0.67 &      1.42034 &  17.9\\
  1163.01 &      2.936497 &     68.72037 &    1.7403 &    1.52 &     27.5 &    0.73 &    0.76& & \\
  1163.02 &      8.014957 &     67.83349 &    3.2333 &    1.39 &     22.2 &    0.73 &    0.76 &      2.72943 &  35.6\\
  1215.01 &     17.324404 &     75.09711 &    8.3330 &    2.92 &     40.9 &    1.19 &    1.65& & \\
  1215.02 &     33.005901 &     78.38994 &    8.1422 &    3.36 &     25.5 &    1.19 &    1.65 &      1.90517 &  16.2\\
  1221.01 &     30.160120 &     71.51450 &    7.7575 &    2.93 &     26.1 &    1.06 &    1.83& & \\
  1221.02 &     51.080231 &     85.34173 &   11.4292 &    2.21 &     18.4 &    1.06 &    1.83 &      1.69363 &  14.6\\
  1236.02 &     12.309794 &     70.68372 &    5.7772 &    2.04 &     40.5 &    1.09 &    1.03& & \\
  1236.01 &     35.743702 &     84.04923 &    7.7287 &    3.02 &     64.4 &    1.09 &    1.03 &      2.90368 &  29.1\\
  1239.01 &      0.783283 &    288.94565 &    1.8604 &    1.58 &     32.8 &    1.06 &    0.97& & \\
  1239.02 &      3.174067 &    290.05612 &    2.3597 &    1.74 &     20.7 &    1.06 &    0.97 &      4.05226 &  49.7\\
  1240.01 &      2.139564 &     66.65169 &    2.0617 &    1.36 &     36.9 &    0.91 &    0.83& & \\
  1240.02 &      4.807078 &     67.64096 &    1.0190 &    2.34 &     27.7 &    0.91 &    0.83 &      2.24676 &  25.9\\
  1241.02 &     10.503430 &     68.55893 &   13.5401 &    3.84 &     27.3 &    1.37 &    3.14& & \\
  1241.01 &     21.405048 &     80.09280 &   11.0797 &    7.85 &     39.6 &    1.37 &    3.14 &      2.03791 &  11.7\\
  1258.02 &     14.646159 &     69.52022 &    5.7127 &    2.24 &     22.1 &    0.98 &    0.87& & \\
  1258.01 &     36.337757 &     93.39635 &    6.7689 &    5.13 &     70.5 &    0.98 &    0.87 &      2.48104 &  18.0\\
  1261.02 &     15.194709 &     75.73135 &    3.2752 &    2.09 &     12.5 &    1.04 &    0.96& & \\
  1261.01 &    133.460999 &    149.04079 &   11.9415 &    7.24 &    126.1 &    1.04 &    0.96 &      8.78339 &  31.4\\
  1270.01 &      5.729319 &     71.55840 &    1.1185 &    2.19 &     45.5 &    0.83 &    0.73& & \\
  1270.02 &     11.609257 &     66.99083 &    1.7074 &    1.55 &     22.9 &    0.83 &    0.73 &      2.02629 &  22.2\\
  1276.02 &     13.261067 &     72.09178 &    4.0230 &    1.24 &     10.7 &    0.93 &    0.83& & \\
  1276.01 &     22.789827 &     71.69078 &    5.2510 &    2.04 &     28.6 &    0.93 &    0.83 &      1.71855 &  19.3\\
  1278.01 &     24.804188 &     78.10206 &    5.2404 &    1.85 &     18.2 &    0.96 &    0.85& & \\
  1278.02 &     44.346813 &     94.31923 &    6.3540 &    2.43 &     26.6 &    0.96 &    0.85 &      1.78788 &  17.6\\
  1279.02 &      9.651897 &     65.15396 &    4.4216 &    0.74 &     13.0 &    0.83 &    0.74& & \\
  1279.01 &     14.374377 &     71.20648 &    4.7978 &    1.31 &     28.6 &    0.83 &    0.74 &      1.48928 &  19.2\\
  1301.01 &     12.699065 &    117.98815 &    2.6741 &    2.39 &     17.2 &    0.86 &    0.77& & \\
  1301.02 &     37.513912 &    122.30471 &    5.3270 &    2.20 &     15.1 &    0.86 &    0.77 &      2.95407 &  29.5\\
  1305.01 &      2.633893 &     67.55948 &    2.1635 &    1.25 &     21.0 &    0.86 &    0.75& & \\
  1305.02 &      6.186769 &     69.63198 &    2.8247 &    1.12 &     12.2 &    0.86 &    0.75 &      2.34891 &  37.2\\
  1307.02 &     20.342287 &     70.69599 &    2.3187 &    2.55 &     19.0 &    0.90 &    0.98& & \\
  1307.01 &     44.851990 &    105.46163 &    3.5334 &    3.03 &     24.1 &    0.90 &    0.98 &      2.20486 &  19.5\\
  1316.01 &      7.649505 &     71.34007 &    6.4539 &    1.47 &     23.4 &    1.24 &    1.84& & \\
  1316.02 &     12.376793 &     76.37872 &    3.8500 &    1.47 &     10.3 &    1.24 &    1.84 &      1.61799 &  20.8\\
  1332.02 &      6.097282 &    287.06284 &    3.3985 &    1.50 &     12.9 &    0.90 &    1.00& & \\
  1332.01 &     19.305607 &    306.19241 &    4.1623 &    2.66 &     23.8 &    0.90 &    1.00 &      3.16626 &  33.0\\
  1336.01 &     10.218496 &     69.87048 &    4.3967 &    2.78 &     19.7 &    0.95 &    1.03& & \\
  1336.02 &     15.574157 &     65.43209 &    5.1013 &    2.86 &     17.8 &    0.95 &    1.03 &      1.52411 &  10.7\\
  1338.01 &      3.222966 &    111.06873 &    2.9208 &    1.41 &     22.5 &    0.87 &    0.91& & \\
  1338.02 &     42.035515 &    111.26054 &    6.0437 &    1.60 &     10.7 &    0.87 &    0.91 &     13.04249 &  79.3\\
  1342.01 &      3.773682 &     67.05946 &    2.9495 &    1.24 &     19.6 &    0.84 &    0.96& & \\
  1342.02 &      8.181943 &     67.81014 &    2.5128 &    1.87 &     23.6 &    0.84 &    0.96 &      2.16816 &  27.5\\
  1353.02 &     34.543636 &     65.68841 &    3.3765 &    3.87 &     22.0 &    1.25 &    1.67& & \\
  1353.01 &    125.865463 &    169.65759 &    9.0585 &   18.92 &    605.1 &    1.25 &    1.67 &      3.64367 &  11.5\\
  1359.01 &     37.100639 &    303.48199 &    5.6582 &    3.08 &     37.2 &    0.81 &    0.81& & \\
  1359.02 &    104.819794 &    307.83237 &    4.7146 &    6.46 &     62.3 &    0.81 &    0.81 &      2.82528 &  16.1\\
  1360.02 &     14.589658 &     74.92540 &    2.4609 &    2.24 &     23.2 &    0.78 &    0.71& & \\
  1360.01 &     36.770210 &     97.29569 &    4.3363 &    2.58 &     30.5 &    0.78 &    0.71 &      2.52029 &  23.8\\
  1363.01 &      3.546534 &     67.90027 &    2.2571 &    2.14 &     21.7 &    1.02 &    0.94& & \\
  1363.02 &      5.700781 &     65.68629 &    1.6785 &    1.82 &      8.9 &    1.02 &    0.94 &      1.60742 &  15.6\\
  1366.01 &     19.254164 &     97.78032 &    4.5960 &    2.80 &     36.3 &    1.00 &    0.90& & \\
  1366.02 &     54.157841 &    105.35096 &    3.8909 &    3.44 &     20.5 &    1.00 &    0.90 &      2.81279 &  24.0\\
  1396.02 &      3.701311 &    113.26942 &    2.6229 &    1.77 &     13.2 &    1.02 &    0.91& & \\
  1396.01 &      6.626389 &    116.98881 &    3.2817 &    2.71 &     25.5 &    1.02 &    0.91 &      1.79028 &  17.3\\
  1435.02 &     10.446362 &     66.27757 &    2.4951 &    1.93 &     26.2 &    0.96 &    0.84& & \\
  1435.01 &     40.715237 &     79.56519 &    8.6493 &    2.04 &     42.2 &    0.96 &    0.84 &      3.89755 &  41.5\\
  1475.01 &      1.609298 &    111.94651 &    1.5076 &    1.24 &     22.7 &    0.51 &    0.48& & \\
  1475.02 &      9.512194 &    118.47961 &    2.7563 &    1.63 &     22.6 &    0.51 &    0.48 &      5.91077 &  52.2\\
  1480.02 &      7.004333 &     70.90718 &    2.5753 &    1.05 &      8.4 &    0.74 &    0.66& & \\
  1480.01 &     20.381636 &     75.31723 &    3.9163 &    2.58 &     35.8 &    0.74 &    0.66 &      2.90986 &  30.7\\
  1486.02 &     30.184050 &     79.64081 &    5.2455 &    2.52 &     24.2 &    0.93 &    0.83& & \\
  1486.01 &    254.561783 &     96.89381 &    7.1986 &    8.63 &     93.5 &    0.93 &    0.83 &      8.43365 &  26.5\\
  1515.01 &      1.937034 &     67.71942 &    1.4687 &    1.01 &     28.9 &    0.60 &    0.56& & \\
  1515.02 &      7.061193 &     69.27222 &    1.1918 &    1.53 &     20.8 &    0.60 &    0.56 &      3.64536 &  45.5\\
  1529.02 &     11.868171 &     70.74767 &    5.9770 &    1.10 &     12.9 &    1.04 &    0.94& & \\
  1529.01 &     17.980124 &     80.69818 &    4.1249 &    1.98 &     19.1 &    1.04 &    0.94 &      1.51499 &  16.0\\
  1590.02 &      2.355796 &    110.87928 &    1.6575 &    1.20 &     12.8 &    0.72 &    0.71& & \\
  1590.01 &     12.890106 &    134.22685 &    3.6025 &    1.66 &     17.7 &    0.72 &    0.71 &      5.47166 &  56.5\\
  1596.01 &      5.923589 &     67.68460 &    2.7905 &    1.60 &     21.5 &    0.77 &    0.77& & \\
  1596.02 &    105.353127 &     71.68689 &    4.3180 &    3.69 &     22.1 &    0.77 &    0.77 &     17.78535 &  52.7\\
  1608.01 &      9.176080 &     71.71743 &    4.4410 &    1.81 &     24.3 &    1.06 &    1.10& & \\
  1608.02 &     19.738049 &     66.28672 &    5.1260 &    1.58 &     14.1 &    1.06 &    1.10 &      2.15103 &  28.1\\
  1627.02 &      5.939167 &    286.75381 &    2.3276 &    1.45 &     12.3 &    0.80 &    0.77& & \\
  1627.01 &     10.296778 &     65.19253 &    2.8835 &    2.14 &     22.5 &    0.80 &    0.77 &      1.73371 &  17.6\\
  1665.02 &      5.914607 &     70.12475 &    3.2063 &    1.02 &      8.5 &    1.12 &    1.03& & \\
  1665.01 &      6.933803 &     70.06538 &    4.5793 &    1.22 &     15.4 &    1.12 &    1.03 &      1.17232 &   8.0\\
  1677.02 &      8.511701 &     64.75574 &    2.9015 &    0.71 &      8.3 &    0.86 &    0.75& & \\
  1677.01 &     52.069862 &    111.14777 &    3.3594 &    1.91 &     19.5 &    0.86 &    0.75 &      6.11744 &  63.9\\
  1692.02 &      2.461098 &     66.31331 &    2.0837 &    0.84 &     19.6 &    1.02 &    0.95& & \\
  1692.01 &      5.960400 &     70.26395 &    2.7219 &    2.65 &    130.1 &    1.02 &    0.95 &      2.42185 &  28.8\\
  1713.02 &      2.240507 &     70.82073 &    1.3682 &    1.21 &     24.6 &    0.53 &    0.51& & \\
  1713.01 &      6.827818 &     64.78611 &    2.3693 &    1.29 &     22.8 &    0.53 &    0.51 &      3.04744 &  39.1\\
  1751.01 &      8.689298 &     66.66142 &    2.7421 &    3.15 &     67.5 &    0.83 &    0.87& & \\
  1751.02 &     20.994331 &     65.10841 &    2.6931 &    3.44 &     41.4 &    0.83 &    0.87 &      2.41611 &  18.8\\
  1760.01 &      5.524233 &     68.62087 &    2.6311 &    2.22 &     18.9 &    0.95 &    0.95& & \\
  1760.02 &      8.775143 &     66.70277 &    3.1895 &    1.89 &     12.6 &    0.95 &    0.95 &      1.58848 &  14.5\\
  1779.01 &      4.662723 &     67.08119 &    2.8215 &    5.94 &    198.6 &    1.04 &    1.42& & \\
  1779.02 &     11.815018 &     66.08990 &    2.7429 &    5.10 &     80.3 &    1.04 &    1.42 &      2.53393 &  14.9\\
  1781.02 &      3.005159 &     70.10245 &    1.9632 &    1.94 &     81.7 &    0.82 &    0.76& & \\
  1781.01 &      7.834497 &     68.21928 &    2.7907 &    3.29 &    172.3 &    0.82 &    0.76 &      2.60702 &  23.2\\
  1809.02 &      4.915378 &     65.69577 &    2.8778 &    1.45 &     37.8 &    1.02 &    0.94& & \\
  1809.01 &     13.093922 &     77.52351 &    2.3946 &    2.41 &     38.1 &    1.02 &    0.94 &      2.66387 &  31.4\\
  1820.02 &      1.653898 &     65.18826 &    1.9817 &    2.29 &     23.1 &    0.91 &    1.65& & \\
  1820.01 &      4.337238 &     65.84951 &    2.7559 &    3.76 &     47.2 &    0.91 &    1.65 &      2.62243 &  21.9\\
  1824.02 &      1.678338 &     69.05019 &    2.3739 &    1.75 &     53.3 &    1.10 &    1.35& & \\
  1824.01 &      3.553801 &     67.64296 &    3.0505 &    1.97 &     50.2 &    1.10 &    1.35 &      2.11745 &  26.2\\
  1843.01 &      4.194525 &     67.13230 &    1.7119 &    1.35 &     38.9 &    0.53 &    0.52& & \\
  1843.02 &      6.356006 &     70.49012 &    1.3406 &    0.84 &      8.7 &    0.53 &    0.52 &      1.51531 &  16.5\\
  1845.01 &      1.970321 &     64.95040 &    1.8493 &    4.26 &     45.8 &    0.97 &    1.87& & \\
  1845.02 &      5.058228 &     68.70006 &    1.1758 &    4.28 &     43.7 &    0.97 &    1.87 &      2.56721 &  17.6\\
  1874.02 &      7.416400 &     68.85174 &    2.5276 &    1.42 &     12.0 &    0.53 &    0.50& & \\
  1874.01 &     18.684647 &     69.14947 &    4.5303 &    2.18 &     27.1 &    0.53 &    0.50 &      2.51937 &  25.2\\
  1884.02 &      4.775041 &    288.45450 &    1.8721 &    2.12 &     14.9 &    0.76 &    0.75& & \\
  1884.01 &     23.120035 &     82.51749 &    4.0700 &    4.06 &     42.0 &    0.76 &    0.75 &      4.84185 &  31.1\\
  1889.02 &      9.181864 &     65.40760 &    3.4757 &    1.84 &     15.6 &    0.91 &    0.83& & \\
  1889.01 &     14.305203 &     68.06380 &    4.3306 &    2.82 &     32.0 &    0.91 &    0.83 &      1.55798 &  12.4\\
  1891.02 &      8.259796 &     70.47386 &    2.6089 &    1.25 &     13.6 &    0.78 &    0.69& & \\
  1891.01 &     15.955224 &     76.30347 &    3.9358 &    1.84 &     30.4 &    0.78 &    0.69 &      1.93167 &  23.1\\
  1908.01 &     12.550965 &     70.26514 &    3.1628 &    1.30 &     30.0 &    0.56 &    0.52& & \\
  1908.02 &     24.088257 &     67.42498 &    4.0304 &    1.05 &     15.7 &    0.56 &    0.52 &      1.91924 &  24.9\\
  1922.01 &      1.954538 &     65.29397 &    2.0425 &    1.77 &     25.1 &    0.98 &    0.87& & \\
  1922.02 &     15.095565 &     72.46737 &    4.3304 &    1.32 &     12.5 &    0.98 &    0.87 &      7.72334 &  68.7\\
  1929.02 &      3.292743 &     66.00931 &    4.9406 &    1.43 &     31.4 &    0.96 &    1.46& & \\
  1929.01 &      9.693029 &     65.81551 &    5.6944 &    2.00 &     34.0 &    0.96 &    1.46 &      2.94376 &  36.9\\
  1940.02 &      6.736797 &     69.40434 &    2.3637 &    0.61 &      7.1 &    0.56 &    0.52& & \\
  1940.01 &     10.994615 &     70.35981 &    1.7371 &    1.82 &     29.8 &    0.56 &    0.52 &      1.63202 &  17.3\\
  1945.02 &     17.118553 &     69.19133 &    1.7227 &    1.80 &      9.2 &    1.00 &    0.90& & \\
  1945.01 &     62.140194 &     94.13932 &    4.4408 &    2.94 &     27.7 &    1.00 &    0.90 &      3.62999 &  34.8\\
  1955.01 &     15.170175 &     65.66688 &    4.2079 &    1.89 &     33.9 &    1.13 &    1.05& & \\
  1955.02 &     39.460827 &     69.44885 &    8.1738 &    1.93 &     36.3 &    1.13 &    1.05 &      2.60121 &  32.7\\
  1970.01 &     21.963942 &     66.03677 &    2.8005 &    2.89 &     22.4 &    0.89 &    0.93& & \\
  1970.02 &    125.596283 &    148.44334 &    7.3551 &    2.98 &     20.0 &    0.89 &    0.93 &      5.71829 &  38.2\\
  1977.02 &      7.415376 &     70.82361 &    1.5905 &    0.66 &     11.4 &    0.59 &    0.56& & \\
  1977.01 &      9.387512 &     70.37971 &    1.4849 &    1.19 &     27.5 &    0.59 &    0.56 &      1.26595 &  11.0\\
  1978.01 &      6.511168 &     64.70524 &    1.8157 &    3.09 &     32.4 &    0.97 &    0.94& & \\
  1978.02 &     23.851362 &     80.61671 &    2.6399 &    3.47 &     24.3 &    0.97 &    0.94 &      3.66315 &  28.3\\
  2022.01 &      5.929774 &     68.49228 &    2.4891 &    1.79 &     25.5 &    0.96 &    0.87& & \\
  2022.02 &     12.247691 &     71.21745 &    3.3068 &    1.99 &     25.9 &    0.96 &    0.87 &      2.06546 &  24.0\\
  2028.02 &     37.053024 &    133.22162 &    4.9462 &    2.61 &     26.0 &    0.89 &    0.82& & \\
  2028.01 &     57.247189 &    117.69676 &    6.0601 &    3.12 &     25.8 &    0.89 &    0.82 &      1.54501 &  10.6\\
  2029.02 &     10.055479 &    106.22385 &    2.9236 &    0.80 &     17.9 &    0.78 &    0.70& & \\
  2029.01 &     16.332872 &     69.90357 &    2.1559 &    1.33 &     22.8 &    0.78 &    0.70 &      1.62428 &  22.3\\
  2036.02 &      5.795303 &     69.77593 &    1.9734 &    0.96 &     10.8 &    0.54 &    0.52& & \\
  2036.01 &      8.410953 &     66.80148 &    2.2584 &    1.49 &     22.5 &    0.54 &    0.52 &      1.45134 &  13.7\\
  2037.03 &      8.562680 &    288.13351 &    1.4434 &    2.34 &     22.5 &    0.82 &    0.87& & \\
  2037.01 &     73.757141 &    116.72627 &    2.7851 &    4.16 &     31.2 &    0.82 &    0.87 &      8.61379 &  39.6\\
  2045.01 &      5.476640 &     68.70477 &    2.4628 &    1.69 &     26.9 &    0.66 &    0.62& & \\
  2045.02 &     24.211718 &     74.44603 &    3.3238 &    1.53 &     10.5 &    0.66 &    0.62 &      4.42091 &  45.6\\
  2051.02 &     11.031581 &    295.34384 &    5.1503 &    1.58 &     10.9 &    1.04 &    1.03& & \\
  2051.01 &     25.763130 &     80.68742 &    7.3950 &    2.82 &     25.4 &    1.04 &    1.03 &      2.33540 &  25.1\\
  2053.02 &      4.612661 &     65.77487 &    2.9534 &    1.40 &     26.2 &    0.99 &    1.15& & \\
  2053.01 &     13.121546 &     66.39432 &    3.6361 &    1.65 &     22.3 &    0.99 &    1.15 &      2.84468 &  39.6\\
  2080.02 &     34.060749 &     74.35910 &    2.6475 &    2.86 &     19.3 &    0.96 &    0.91& & \\
  2080.01 &     83.487526 &    121.54153 &    6.1072 &    2.73 &     23.0 &    0.96 &    0.91 &      2.45114 &  22.4\\
  2092.02 &     25.563011 &    308.28592 &    4.3494 &    3.06 &     19.4 &    1.08 &    0.98& & \\
  2092.01 &     57.684505 &     72.96527 &    4.3684 &    4.13 &     22.4 &    1.08 &    0.98 &      2.25656 &  17.8\\
  2111.01 &      3.289684 &     64.75877 &    2.5285 &    1.66 &     24.3 &    0.96 &    0.99& & \\
  2111.02 &      7.186476 &     69.62140 &    1.6113 &    2.43 &     18.6 &    0.96 &    0.99 &      2.18455 &  24.1\\
  2113.02 &     12.331083 &    294.96875 &    3.0886 &    2.27 &     19.6 &    0.85 &    0.79& & \\
  2113.01 &     15.942743 &     79.32176 &    3.3605 &    2.63 &     25.3 &    0.85 &    0.79 &      1.29289 &   6.9\\
  2153.02 &     25.746099 &     68.93796 &    6.9127 &    1.31 &     12.1 &    1.20 &    1.17& & \\
  2153.01 &     59.980202 &    109.15160 &    6.7966 &    2.18 &     17.6 &    1.20 &    1.17 &      2.32968 &  30.9\\
  2160.02 &     15.408774 &     72.48318 &    3.4859 &    1.22 &      8.1 &    0.88 &    0.76& & \\
  2160.01 &     17.670895 &     64.58229 &    6.2978 &    1.54 &     20.6 &    0.88 &    0.76 &      1.14681 &   5.5\\
  2167.02 &      6.957459 &    292.02054 &    4.6633 &    1.45 &     10.6 &    0.94 &    0.99& & \\
  2167.01 &     24.339617 &     69.05753 &    4.5605 &    3.57 &     19.6 &    0.94 &    0.99 &      3.49835 &  30.7\\
  2168.01 &      3.281894 &     65.42648 &    3.0505 &    1.29 &     17.8 &    1.04 &    0.95& & \\
  2168.02 &     12.516255 &     68.02539 &    4.7559 &    1.60 &     18.0 &    1.04 &    0.95 &      3.81373 &  52.1\\
  2173.01 &     37.815262 &     74.10542 &    4.6532 &    1.24 &     23.4 &    0.74 &    0.73& & \\
  2173.02 &     53.578182 &    104.18650 &    5.2134 &    1.22 &     19.7 &    0.74 &    0.73 &      1.41684 &  14.4\\
  2179.02 &      2.732786 &    287.09430 &    1.0060 &    1.43 &     21.6 &    0.54 &    0.52& & \\
  2179.01 &     14.871738 &     70.68777 &    2.4285 &    1.55 &     19.8 &    0.54 &    0.52 &      5.44197 &  50.2\\
  2183.02 &      4.579497 &     68.10050 &    3.5654 &    1.21 &     16.2 &    0.96 &    0.84& & \\
  2183.01 &     19.023392 &     72.64843 &    3.8962 &    1.79 &     15.7 &    0.96 &    0.84 &      4.15404 &  51.7\\
  2218.01 &      5.535301 &     65.76257 &    2.8058 &    1.35 &     19.9 &    0.87 &    0.80& & \\
  2218.02 &     16.726173 &     76.74811 &    2.7866 &    1.31 &      9.2 &    0.87 &    0.80 &      3.02173 &  43.9\\
  2236.02 &     12.126653 &     75.09848 &    2.4233 &    1.60 &     11.4 &    0.88 &    0.78& & \\
  2236.01 &     19.987953 &     68.50114 &    3.1400 &    2.03 &     16.6 &    0.88 &    0.78 &      1.64827 &  16.6\\
  2261.01 &      3.976032 &     66.61824 &    2.2563 &    1.08 &     20.1 &    0.79 &    0.81& & \\
  2261.02 &      6.625585 &     69.16536 &    2.0033 &    0.84 &      7.8 &    0.79 &    0.81 &      1.66638 &  25.8\\
  2278.02 &      4.920436 &     68.39492 &    3.9339 &    1.09 &     14.6 &    1.06 &    1.14& & \\
  2278.01 &     14.172579 &     75.59116 &    2.8836 &    1.99 &     17.3 &    1.06 &    1.14 &      2.88035 &  39.5\\
  2279.02 &     12.509476 &     70.00505 &    4.1358 &    1.00 &      9.3 &    0.89 &    0.88& & \\
  2279.01 &     27.015593 &     65.50036 &    5.9123 &    1.47 &     16.2 &    0.89 &    0.88 &      2.15961 &  32.7\\
  2311.02 &     13.725101 &     78.05646 &    7.7201 &    1.10 &     13.6 &    1.06 &    0.98& & \\
  2311.01 &    191.890976 &    227.44260 &    5.3926 &    1.47 &     12.6 &    1.06 &    0.98 &     13.98102 &  95.5\\
  2333.01 &      3.930873 &     68.19379 &    2.9222 &    1.36 &     13.8 &    1.05 &    1.35& & \\
  2333.02 &      7.630179 &     70.07674 &    2.8670 &    1.63 &     12.3 &    1.05 &    1.35 &      1.94109 &  26.5\\
  2339.01 &      2.032317 &     65.64296 &    1.1327 &    1.35 &     17.5 &    0.77 &    0.76& & \\
  2339.02 &     65.187035 &    110.62089 &    5.4418 &    1.46 &     12.2 &    0.77 &    0.76 &     32.07523 &  94.3\\
  2369.02 &      6.314510 &    106.29435 &    2.0512 &    1.67 &      7.9 &    1.02 &    0.91& & \\
  2369.01 &     11.018318 &     72.88332 &    3.7301 &    2.22 &     18.3 &    1.02 &    0.91 &      1.74492 &  18.4\\
  2374.01 &      5.262255 &     69.36473 &    3.2174 &    1.17 &     14.2 &    0.80 &    0.87& & \\
  2374.02 &     12.162617 &     70.52967 &    1.9270 &    1.95 &     12.0 &    0.80 &    0.87 &      2.31129 &  28.9\\
  2413.01 &     12.904829 &     77.31003 &    3.0166 &    1.30 &     13.6 &    0.68 &    0.64& & \\
  2413.02 &     31.200132 &     73.08290 &    3.7038 &    1.24 &      9.2 &    0.68 &    0.64 &      2.41771 &  33.9\\
  2414.01 &     22.598484 &     73.40098 &    6.3434 &    1.03 &     21.3 &    0.76 &    0.80& & \\
  2414.02 &     45.346981 &     75.26013 &    4.6109 &    1.17 &     12.0 &    0.76 &    0.80 &      2.00664 &  30.9\\
  2433.02 &     10.043281 &    286.62662 &    5.1811 &    2.47 &     17.4 &    1.09 &    1.03& & \\
  2433.01 &     15.163430 &     77.44109 &    5.6775 &    2.22 &     11.2 &    1.09 &    1.03 &      1.50981 &  12.4\\
  2443.01 &      6.791645 &     69.48755 &    2.9972 &    1.13 &     12.6 &    1.04 &    1.03& & \\
  2443.02 &     11.837284 &     75.22384 &    3.5081 &    0.96 &      7.5 &    1.04 &    1.03 &      1.74292 &  28.6\\
  2466.01 &      3.173338 &     66.68457 &    1.9200 &    0.88 &     15.4 &    0.59 &    0.56& & \\
  2466.02 &     13.297245 &     73.94286 &    3.0550 &    0.98 &     12.0 &    0.59 &    0.56 &      4.19030 &  63.4\\
  2521.02 &      4.866434 &    286.33337 &    2.1327 &    1.40 &     10.2 &    0.78 &    0.71& & \\
  2521.01 &     28.475204 &     87.57160 &    4.5258 &    2.20 &     16.6 &    0.78 &    0.71 &      5.85135 &  50.7\\
  2534.01 &      3.025534 &     67.37082 &    3.0542 &    1.15 &     16.2 &    1.05 &    1.02& & \\
  2534.02 &      5.422126 &     66.45570 &    2.7756 &    1.10 &      9.4 &    1.05 &    1.02 &      1.79212 &  28.6\\
  2554.02 &     10.271524 &     68.16741 &    2.7633 &    0.79 &     11.0 &    0.50 &    0.47& & \\
  2554.01 &     39.757195 &     83.59524 &    1.7280 &    1.72 &     12.4 &    0.50 &    0.47 &      3.87062 &  44.0\\
  2595.01 &      9.182521 &     67.04777 &    4.4222 &    1.79 &     15.2 &    1.33 &    1.68& & \\
  2595.02 &     14.613604 &     73.40803 &    5.4062 &    2.04 &     17.8 &    1.33 &    1.68 &      1.59146 &  17.1\\
  2639.02 &      2.121109 &    103.85025 &    1.5754 &    3.24 &      7.2 &    1.03 &    1.15& & \\
  2639.01 &     25.092327 &     79.44364 &    6.6529 &    3.14 &      9.7 &    1.03 &    1.15 &     11.82981 &  48.9\\
  2650.02 &      7.054413 &     69.18722 &    1.6599 &    1.10 &      9.5 &    0.52 &    0.51& & \\
  2650.01 &     34.988037 &     77.23222 &    4.3860 &    1.26 &     11.4 &    0.52 &    0.51 &      4.95974 &  55.5\\
    41.02 &      6.887099 &     66.17580 &    4.4764 &    1.23 &     36.8 &    1.10 &    1.23& & \\
    41.01 &     12.815735 &     55.95061 &    6.5383 &    2.08 &     98.5 &    1.10 &    1.23 &      1.86083 &  23.1\\
    41.03 &     35.333143 &     86.98394 &    6.1426 &    1.40 &     23.2 &    1.10 &    1.23 &      2.75701 &  36.0\\
    85.02 &      2.154919 &     66.49626 &    3.2300 &    1.27 &     72.6 &    1.20 &    1.20& & \\
    85.01 &      5.859933 &     65.03952 &    4.1078 &    2.35 &    154.6 &    1.20 &    1.20 &      2.71933 &  35.0\\
    85.03 &      8.131146 &     70.99533 &    4.3630 &    1.41 &     53.9 &    1.20 &    1.20 &      1.38758 &  11.6\\
   111.01 &     11.427512 &     70.61387 &    4.5865 &    2.14 &     96.8 &    0.81 &    0.93& & \\
   111.02 &     23.668344 &     65.71291 &    5.7564 &    2.05 &     71.0 &    0.81 &    0.93 &      2.07117 &  21.2\\
   111.03 &     51.756266 &    204.08318 &    7.3856 &    2.36 &     75.8 &    0.81 &    0.93 &      2.18673 &  21.9\\
   115.03 &      3.435844 &     65.65736 &    2.6142 &    0.63 &      6.3 &    1.12 &    1.33& & \\
   115.01 &      5.412201 &     66.14237 &    2.8202 &    3.33 &    144.9 &    1.12 &    1.33 &      1.57522 &  13.6\\
   115.02 &      7.125967 &     72.00315 &    2.8255 &    1.88 &     41.3 &    1.12 &    1.33 &      1.31665 &   7.6\\
   116.03 &      6.164890 &     68.63562 &    2.8207 &    0.87 &      9.7 &    1.01 &    1.04& & \\
   116.01 &     13.570727 &     69.27992 &    3.3561 &    2.58 &     61.1 &    1.01 &    1.04 &      2.20129 &  26.1\\
   116.02 &     43.844376 &     84.93488 &    6.4200 &    2.68 &     57.6 &    1.01 &    1.04 &      3.23081 &  30.5\\
   137.03 &      3.504761 &     66.50433 &    2.1192 &    1.82 &     44.7 &    0.94 &    0.98& & \\
   137.01 &      7.641571 &     68.40746 &    3.4533 &    4.75 &    299.0 &    0.94 &    0.98 &      2.18034 &  16.4\\
   137.02 &     14.858940 &     61.15272 &    3.6292 &    6.00 &    305.6 &    0.94 &    0.98 &      1.94449 &  10.6\\
   148.01 &      4.777980 &     57.06301 &    2.8412 &    2.14 &     70.6 &    0.89 &    0.89& & \\
   148.02 &      9.673928 &     58.33981 &    3.5027 &    3.14 &    129.7 &    0.89 &    0.89 &      2.02469 &  17.9\\
   148.03 &     42.895916 &     79.06567 &    5.9308 &    2.35 &     47.2 &    0.89 &    0.89 &      4.43418 &  34.8\\
   152.03 &     13.484468 &     69.61852 &    5.0466 &    2.59 &     58.2 &    1.08 &    0.99& & \\
   152.02 &     27.402515 &     66.62993 &    6.7840 &    2.77 &     57.6 &    1.08 &    0.99 &      2.03215 &  19.2\\
   152.01 &     52.091011 &     91.74402 &    8.6203 &    5.36 &    158.8 &    1.08 &    0.99 &      1.90096 &  12.7\\
   156.02 &      5.188548 &     78.36347 &    2.4914 &    1.18 &     38.2 &    0.70 &    0.65& & \\
   156.01 &      8.041317 &     76.03903 &    2.6487 &    1.60 &     54.7 &    0.70 &    0.65 &      1.54982 &  16.2\\
   156.03 &     11.776147 &     75.70441 &    2.9261 &    2.53 &    131.4 &    0.70 &    0.65 &      1.46446 &  10.6\\
   168.03 &      7.106899 &     71.32351 &    4.9651 &    2.11 &     20.8 &    1.01 &    1.74& & \\
   168.01 &     10.742491 &     66.28599 &    6.4145 &    3.89 &     71.1 &    1.01 &    1.74 &      1.51156 &   9.9\\
   168.02 &     15.274478 &     80.57881 &    6.0841 &    2.62 &     20.2 &    1.01 &    1.74 &      1.42187 &   8.2\\
   245.03 &     13.367265 &    117.03332 &    3.0405 &    0.34 &     13.1 &    0.76 &    0.73& & \\
   245.02 &     21.301848 &    124.83850 &    3.8453 &    0.75 &     49.3 &    0.76 &    0.73 &      1.59358 &  36.4\\
   245.01 &     39.792196 &    108.24973 &    4.6401 &    2.00 &    282.2 &    0.76 &    0.73 &      1.86802 &  22.5\\
   284.03 &      6.178179 &    101.86016 &    3.2476 &    1.09 &     32.9 &    0.97 &    1.03& & \\
   284.02 &      6.414833 &    102.64199 &    3.4939 &    1.14 &     35.4 &    0.97 &    1.03 &      1.03830 &   1.8\\
   284.01 &     18.009990 &    112.42530 &    2.9348 &    1.49 &     27.6 &    0.97 &    1.03 &      2.80755 &  42.8\\
   314.03 &     10.312017 &     66.55217 &    2.0586 &    0.68 &     16.6 &    0.56 &    0.53& & \\
   314.01 &     13.781052 &    110.85215 &    2.4289 &    1.66 &    103.6 &    0.56 &    0.53 &      1.33641 &  10.8\\
   314.02 &     23.089447 &    104.00471 &    2.0012 &    1.77 &     60.2 &    0.56 &    0.53 &      1.67545 &  15.4\\
   343.02 &      2.024135 &    103.49657 &    2.5341 &    1.86 &     72.6 &    0.99 &    1.14& & \\
   343.01 &      4.761697 &    103.33557 &    3.3790 &    2.68 &    108.9 &    0.99 &    1.14 &      2.35246 &  24.7\\
   343.03 &     41.809252 &     81.69845 &    7.4627 &    1.58 &     20.0 &    0.99 &    1.14 &      8.78033 &  56.9\\
   351.03 &     59.738488 &     91.95286 &    7.8132 &    2.44 &     30.9 &    1.10 &    1.02& & \\
   351.02 &    210.591434 &     80.05520 &   12.0354 &    6.62 &    144.6 &    1.10 &    1.02 &      3.52522 &  21.5\\
   351.01 &    331.642619 &     73.47735 &   14.4329 &    9.32 &    211.8 &    1.10 &    1.02 &      1.57482 &   5.9\\
   377.03 &      1.592972 &    115.08456 &    1.8159 &    1.67 &     13.5 &    1.05 &    1.01& & \\
   377.01 &     19.273938 &    115.48733 &    4.1601 &    8.28 &    136.8 &    1.05 &    1.01 &     12.09936 &  32.0\\
   377.02 &     38.907202 &    108.41224 &    4.5336 &    8.21 &     81.5 &    1.05 &    1.01 &      2.01864 &   8.7\\
   398.03 &      1.729372 &     66.81706 &    1.7387 &    1.76 &     37.2 &    0.87 &    0.83& & \\
   398.02 &      4.180066 &    106.71740 &    2.4389 &    3.33 &    102.2 &    0.87 &    0.83 &      2.41710 &  22.1\\
   398.01 &     51.846913 &    103.08073 &    4.7573 &    8.66 &    215.2 &    0.87 &    0.83 &     12.40337 &  28.4\\
   408.01 &      7.381984 &    106.07172 &    3.2539 &    3.72 &     96.6 &    0.94 &    0.87& & \\
   408.02 &     12.560922 &     99.79690 &    3.9517 &    2.91 &     52.6 &    0.94 &    0.87 &      1.70156 &  11.9\\
   408.03 &     30.827428 &     85.99548 &    5.0593 &    2.70 &     34.0 &    0.94 &    0.87 &      2.45423 &  22.2\\
   474.01 &     10.945723 &    109.71977 &    3.1356 &    2.61 &     43.2 &    1.12 &    1.03& & \\
   474.02 &     28.986612 &     67.78316 &    3.6661 &    2.57 &     27.0 &    1.12 &    1.03 &      2.64821 &  26.9\\
   474.03 &     94.882913 &    147.85016 &    5.3383 &    3.24 &     25.1 &    1.12 &    1.03 &      3.27334 &  29.6\\
   481.02 &      1.554001 &    102.83027 &    1.7861 &    1.54 &     43.3 &    0.78 &    0.69& & \\
   481.01 &      7.650262 &    104.97090 &    2.8496 &    2.37 &     56.6 &    0.78 &    0.69 &      4.92295 &  44.1\\
   481.03 &     34.260618 &    116.22414 &    4.9648 &    2.44 &     39.5 &    0.78 &    0.69 &      4.47836 &  36.9\\
   490.01 &      4.393147 &    105.86821 &    2.4954 &    1.72 &     21.0 &    0.76 &    0.74& & \\
   490.03 &      7.406105 &     67.07385 &    2.8874 &    1.63 &     35.9 &    0.76 &    0.74 &      1.68583 &  17.5\\
   490.04 &     21.804283 &     72.05773 &    3.3518 &    1.40 &     14.6 &    0.76 &    0.74 &      2.94410 &  37.5\\
   510.01 &      2.940327 &    102.90168 &    2.7789 &    2.42 &     44.3 &    0.86 &    0.98& & \\
   510.02 &      6.389016 &    108.47381 &    3.3763 &    2.62 &     38.1 &    0.86 &    0.98 &      2.17289 &  20.2\\
   510.03 &     14.627111 &     69.23808 &    3.7751 &    2.38 &     20.2 &    0.86 &    0.98 &      2.28942 &  21.6\\
   520.02 &      5.433043 &     71.37362 &    2.4300 &    1.53 &     18.4 &    0.81 &    0.85& & \\
   520.01 &     12.760082 &    103.30269 &    3.5550 &    2.57 &     42.7 &    0.81 &    0.85 &      2.34861 &  24.5\\
   520.03 &     25.751008 &     69.46097 &    2.8550 &    2.93 &     26.0 &    0.81 &    0.85 &      2.01809 &  16.9\\
   528.01 &      9.576715 &    109.68114 &    3.3828 &    2.62 &     55.2 &    0.84 &    0.96& & \\
   528.03 &     20.552799 &     78.02801 &    2.4541 &    3.12 &     33.0 &    0.84 &    0.96 &      2.14612 &  18.0\\
   528.02 &     96.671987 &     73.19257 &    5.9842 &    3.27 &     32.3 &    0.84 &    0.96 &      4.70359 &  32.0\\
   567.01 &     10.687549 &    102.93243 &    3.5971 &    2.64 &     49.9 &    0.83 &    0.82& & \\
   567.02 &     20.302906 &    109.80224 &    4.6634 &    2.17 &     30.9 &    0.83 &    0.82 &      1.89968 &  17.1\\
   567.03 &     29.022771 &    131.36481 &    4.1754 &    2.53 &     26.1 &    0.83 &    0.82 &      1.42949 &   9.8\\
   620.01 &     45.155503 &     92.10435 &    5.7799 &    7.05 &    132.2 &    1.00 &    0.91& & \\
   620.03 &     85.312866 &    228.32096 &    2.7849 &    5.71 &     30.0 &    1.00 &    0.91 &      1.88931 &   9.3\\
   620.02 &    130.183098 &    145.02345 &    8.4192 &    9.68 &    279.3 &    1.00 &    0.91 &      1.52595 &   5.3\\
   623.03 &      5.599359 &    104.47038 &    3.8319 &    1.18 &     27.4 &    0.86 &    1.18& & \\
   623.01 &     10.349708 &    107.06548 &    4.2907 &    1.36 &     26.7 &    0.86 &    1.18 &      1.84837 &  25.8\\
   623.02 &     15.677490 &    112.47170 &    5.3385 &    1.42 &     27.9 &    0.86 &    1.18 &      1.51478 &  16.6\\
   658.01 &      3.162695 &    102.64084 &    1.9352 &    2.03 &     68.1 &    0.98 &    0.88& & \\
   658.02 &      5.370639 &    105.23722 &    2.0909 &    2.02 &     52.7 &    0.98 &    0.88 &      1.69812 &  17.0\\
   658.03 &     11.329839 &     66.97465 &    3.4450 &    1.14 &     17.1 &    0.98 &    0.88 &      2.10959 &  27.3\\
   664.02 &      7.782197 &     66.58211 &    4.1086 &    1.19 &     17.4 &    0.95 &    1.17& & \\
   664.01 &     13.137421 &    103.22789 &    4.7968 &    1.83 &     32.7 &    0.95 &    1.17 &      1.68814 &  20.0\\
   664.03 &     23.441944 &     85.03041 &    6.2338 &    1.19 &     12.9 &    0.95 &    1.17 &      1.78436 &  22.1\\
   665.02 &      1.611881 &     66.57071 &    3.1831 &    1.16 &     34.5 &    1.02 &    1.08& & \\
   665.03 &      3.071563 &     66.30145 &    4.0809 &    1.09 &     27.0 &    1.02 &    1.08 &      1.90558 &  31.2\\
   665.01 &      5.868050 &    103.32401 &    4.1366 &    2.51 &     87.0 &    1.02 &    1.08 &      1.91044 &  21.5\\
   700.02 &      9.360632 &    104.97082 &    3.2509 &    1.29 &     28.8 &    0.76 &    0.84& & \\
   700.03 &     14.667313 &     78.41809 &    3.7630 &    1.29 &     19.7 &    0.76 &    0.84 &      1.56691 &  18.1\\
   700.01 &     30.864078 &    105.93484 &    2.9006 &    2.28 &     30.5 &    0.76 &    0.84 &      2.10428 &  23.0\\
   701.02 &      5.714923 &    103.92021 &    2.3474 &    1.27 &     55.6 &    0.64 &    0.60& & \\
   701.01 &     18.164107 &    113.81121 &    3.0017 &    1.95 &     71.1 &    0.64 &    0.60 &      3.17836 &  35.7\\
   701.03 &    122.391238 &     83.39683 &    7.0549 &    1.57 &     34.1 &    0.64 &    0.60 &      6.73808 &  51.9\\
   711.02 &      3.619345 &     68.43785 &    3.1758 &    1.50 &     34.3 &    1.03 &    1.06& & \\
   711.01 &     44.699100 &    107.82447 &    6.3847 &    3.18 &     51.3 &    1.03 &    1.06 &     12.35005 &  58.6\\
   711.03 &    124.523066 &    187.17864 &    9.7758 &    2.83 &     35.4 &    1.03 &    1.06 &      2.78581 &  24.7\\
   718.01 &      4.585504 &    102.85810 &    3.3225 &    2.57 &     67.6 &    1.17 &    1.31& & \\
   718.02 &     22.714560 &     80.29498 &    5.7705 &    3.06 &     58.4 &    1.17 &    1.31 &      4.95356 &  40.0\\
   718.03 &     47.904215 &     74.97887 &    5.7124 &    2.67 &     27.9 &    1.17 &    1.31 &      2.10897 &  19.7\\
   723.01 &      3.936995 &    102.64977 &    1.8425 &    3.26 &     72.2 &    0.91 &    0.82& & \\
   723.03 &     10.088813 &    106.08275 &    1.8150 &    4.75 &     70.1 &    0.91 &    0.82 &      2.56257 &  17.8\\
   723.02 &     28.082087 &    127.91343 &    4.5741 &    3.61 &     60.8 &    0.91 &    0.82 &      2.78349 &  18.8\\
   749.02 &      3.941046 &     69.08786 &    2.4849 &    1.56 &     22.3 &    0.86 &    0.76& & \\
   749.01 &      5.349569 &    104.80473 &    3.1011 &    2.23 &     46.2 &    0.86 &    0.76 &      1.35740 &   9.8\\
   749.03 &      8.109384 &     65.79473 &    3.2440 &    1.33 &     13.6 &    0.86 &    0.76 &      1.51589 &  13.7\\
   756.03 &      2.566575 &    112.56108 &    2.5026 &    1.53 &     10.3 &    1.00 &    0.92& & \\
   756.02 &      4.134403 &    105.98008 &    3.3067 &    2.78 &     31.5 &    1.00 &    0.92 &      1.61086 &  14.3\\
   756.01 &     11.094330 &    104.20093 &    4.9895 &    4.06 &     51.7 &    1.00 &    0.92 &      2.68342 &  21.4\\
   757.03 &      6.252948 &    104.29952 &    2.5645 &    2.09 &     34.6 &    0.79 &    0.69& & \\
   757.01 &     16.068618 &    106.62195 &    3.5286 &    4.73 &    120.9 &    0.79 &    0.69 &      2.56977 &  18.3\\
   757.02 &     41.192736 &     98.03490 &    4.5832 &    3.21 &     40.1 &    0.79 &    0.69 &      2.56355 &  17.1\\
   775.02 &      7.877356 &    109.37692 &    2.4223 &    2.10 &     47.2 &    0.54 &    0.52& & \\
   775.01 &     16.385002 &    105.72549 &    3.1252 &    1.84 &     28.3 &    0.54 &    0.52 &      2.08001 &  19.4\\
   775.03 &     36.445907 &     84.59631 &    4.1756 &    1.86 &     23.7 &    0.54 &    0.52 &      2.22435 &  22.1\\
   806.03 &     29.163920 &     83.70007 &    4.2621 &    2.11 &     13.1 &    0.97 &    0.94& & \\
   806.02 &     60.322931 &    176.90637 &    6.6833 &   13.24 &    366.6 &    0.97 &    0.94 &      2.06841 &   7.9\\
   806.01 &    143.212949 &     87.21795 &    8.6800 &    9.52 &     69.4 &    0.97 &    0.94 &      2.37410 &   8.2\\
   829.02 &      9.751928 &     71.78461 &    4.0291 &    1.92 &     22.0 &    0.98 &    0.89& & \\
   829.01 &     18.648952 &    107.77608 &    4.4815 &    2.89 &     35.4 &    0.98 &    0.89 &      1.91233 &  18.1\\
   829.03 &     38.558306 &     96.84816 &    5.0162 &    3.17 &     31.7 &    0.98 &    0.89 &      2.06759 &  17.5\\
   864.01 &      4.311802 &    106.57414 &    2.7007 &    2.51 &     63.9 &    0.84 &    0.76& & \\
   864.03 &      9.767316 &    119.57984 &    1.5097 &    2.41 &     17.6 &    0.84 &    0.76 &      2.26525 &  21.5\\
   864.02 &     20.050427 &    121.08739 &    4.5360 &    2.23 &     30.6 &    0.84 &    0.76 &      2.05281 &  19.8\\
   884.03 &      3.336205 &     68.30874 &    2.0917 &    1.59 &     32.3 &    0.83 &    0.74& & \\
   884.01 &      9.439451 &    110.18518 &    2.9311 &    4.13 &    143.5 &    0.83 &    0.74 &      2.82940 &  22.6\\
   884.02 &     20.476536 &    111.67617 &    3.1781 &    4.23 &     73.9 &    0.83 &    0.74 &      2.16925 &  14.1\\
   886.01 &      8.010943 &    103.20573 &    3.4129 &    2.10 &     28.9 &    0.51 &    0.50& & \\
   886.02 &     12.071725 &     76.44842 &    4.9738 &    1.23 &     14.8 &    0.51 &    0.50 &      1.50690 &  11.8\\
   886.03 &     20.995401 &     85.32592 &    3.8411 &    1.74 &     11.4 &    0.51 &    0.50 &      1.73922 &  17.4\\
   898.02 &      5.169820 &    105.62954 &    2.1555 &    2.18 &     35.8 &    0.67 &    0.61& & \\
   898.01 &      9.770513 &    108.71031 &    2.6168 &    2.83 &     47.7 &    0.67 &    0.61 &      1.88991 &  15.4\\
   898.03 &     20.089757 &     80.98384 &    3.5778 &    2.36 &     28.0 &    0.67 &    0.61 &      2.05616 &  17.0\\
   899.02 &      3.306561 &     67.36988 &    1.8130 &    1.25 &     31.8 &    0.54 &    0.52& & \\
   899.01 &      7.113726 &    107.32337 &    2.2133 &    1.64 &     36.6 &    0.54 &    0.52 &      2.15140 &  24.9\\
   899.03 &     15.368290 &     80.39153 &    2.5239 &    1.61 &     26.1 &    0.54 &    0.52 &      2.16037 &  23.3\\
   906.03 &      4.147874 &     66.41015 &    2.3997 &    1.02 &      8.6 &    0.79 &    0.78& & \\
   906.01 &      7.156816 &    107.13433 &    2.6287 &    2.36 &     32.7 &    0.79 &    0.78 &      1.72542 &  17.5\\
   906.02 &     17.648217 &     66.54643 &    2.2768 &    2.60 &     17.2 &    0.79 &    0.78 &      2.46593 &  22.9\\
   921.03 &      3.784064 &     66.27581 &    1.9481 &    1.76 &     19.9 &    0.86 &    0.75& & \\
   921.01 &     10.281925 &    108.33977 &    3.6155 &    2.66 &     43.4 &    0.86 &    0.75 &      2.71716 &  27.7\\
   921.02 &     18.119782 &    115.61714 &    4.3562 &    3.09 &     46.5 &    0.86 &    0.75 &      1.76229 &  13.6\\
   934.01 &      5.826659 &    106.01014 &    3.1739 &    3.74 &     60.1 &    0.96 &    0.86& & \\
   934.02 &     12.412108 &     75.54420 &    3.4349 &    2.38 &     16.8 &    0.96 &    0.86 &      2.13023 &  17.6\\
   934.03 &     18.746556 &     80.12747 &    4.0089 &    2.73 &     18.5 &    0.96 &    0.86 &      1.51034 &  11.2\\
   938.02 &      1.045632 &     66.91406 &    1.8348 &    1.38 &     19.2 &    0.96 &    0.86& & \\
   938.03 &      5.714424 &     65.64773 &    2.3220 &    1.74 &     12.0 &    0.96 &    0.86 &      5.46504 &  58.8\\
   938.01 &      9.946049 &    104.70025 &    3.4912 &    3.16 &     40.0 &    0.96 &    0.86 &      1.74052 &  15.0\\
   941.02 &      2.382665 &    103.66322 &    1.8525 &    2.37 &     38.6 &    0.85 &    0.90& & \\
   941.01 &      6.581501 &    107.78619 &    3.0976 &    4.14 &     99.3 &    0.85 &    0.90 &      2.76224 &  21.3\\
   941.03 &     24.664542 &    122.02032 &    2.9456 &    5.10 &     59.6 &    0.85 &    0.90 &      3.74756 &  21.7\\
   961.02 &      0.453288 &     66.86894 &    0.4358 &    0.73 &    100.5 &    0.13 &    0.17& & \\
   961.01 &      1.213770 &    103.48283 &    0.5423 &    0.78 &     73.6 &    0.13 &    0.17 &      2.67770 &  33.7\\
   961.03 &      1.865109 &     66.79201 &    0.5133 &    0.57 &     45.9 &    0.13 &    0.17 &      1.53662 &  16.5\\
  1060.02 &      4.757896 &     70.70302 &    4.5006 &    1.34 &     16.4 &    1.21 &    1.15& & \\
  1060.04 &      8.193800 &     71.98354 &    4.6738 &    1.36 &     13.9 &    1.21 &    1.15 &      1.72215 &  24.7\\
  1060.01 &     12.109952 &     73.20487 &    5.6498 &    1.88 &     23.0 &    1.21 &    1.15 &      1.47794 &  15.6\\
  1078.01 &      3.353707 &     67.87002 &    1.5271 &    2.02 &     36.8 &    0.56 &    0.53& & \\
  1078.02 &      6.877458 &     65.08387 &    1.4602 &    2.34 &     28.4 &    0.56 &    0.53 &      2.05070 &  18.0\\
  1078.03 &     28.463811 &     91.04538 &    2.9609 &    2.33 &     23.3 &    0.56 &    0.53 &      4.13871 &  32.2\\
  1127.03 &      2.836783 &    286.80635 &    3.0226 &    1.38 &      8.8 &    0.98 &    0.89& & \\
  1127.01 &      5.326679 &    290.12434 &    3.7130 &    2.66 &     23.8 &    0.98 &    0.89 &      1.87772 &  19.4\\
  1127.02 &      8.128105 &    291.68118 &    4.1479 &    1.69 &      8.6 &    0.98 &    0.89 &      1.52592 &  12.7\\
  1161.03 &      2.971365 &     67.38733 &    2.6937 &    1.24 &     17.0 &    0.80 &    0.83& & \\
  1161.01 &      6.057428 &     68.91986 &    3.7863 &    1.65 &     26.9 &    0.80 &    0.83 &      2.03860 &  26.5\\
  1161.02 &     10.937106 &     69.98856 &    2.9590 &    2.00 &     19.4 &    0.80 &    0.83 &      1.80557 &  18.9\\
  1194.03 &      4.176366 &    285.99537 &    2.2281 &    1.08 &     12.9 &    0.61 &    0.57& & \\
  1194.01 &      8.707778 &    296.06101 &    2.4553 &    1.82 &     23.5 &    0.61 &    0.57 &      2.08501 &  24.5\\
  1194.02 &     14.862970 &    287.56405 &    2.9638 &    1.40 &     11.6 &    0.61 &    0.57 &      1.70686 &  17.0\\
  1203.02 &     14.128428 &     75.89744 &    3.6207 &    2.43 &     17.9 &    1.04 &    0.95& & \\
  1203.01 &     31.882928 &     93.21543 &    5.3779 &    2.91 &     21.5 &    1.04 &    0.95 &      2.25665 &  21.6\\
  1203.03 &     48.654086 &    105.08725 &    3.8192 &    2.79 &     10.9 &    1.04 &    0.95 &      1.52602 &  11.0\\
  1306.01 &      1.796358 &     66.32839 &    1.8009 &    1.25 &     16.0 &    0.96 &    0.88& & \\
  1306.02 &      3.468129 &     69.00107 &    2.2951 &    1.39 &     16.1 &    0.96 &    0.88 &      1.93064 &  27.9\\
  1306.03 &      5.914241 &     66.48893 &    2.5231 &    1.43 &     12.9 &    0.96 &    0.88 &      1.70531 &  21.8\\
  1422.03 &      3.621529 &     67.74824 &    1.6913 &    1.03 &     10.3 &    0.54 &    0.52& & \\
  1422.01 &      5.841674 &     68.92066 &    1.9967 &    2.18 &     36.3 &    0.54 &    0.52 &      1.61304 &  14.1\\
  1422.02 &     19.850215 &     66.65061 &    2.9625 &    2.28 &     26.8 &    0.54 &    0.52 &      3.39804 &  28.8\\
  1426.01 &     38.873031 &    104.28240 &    6.0533 &    3.14 &     40.9 &    1.00 &    1.02& & \\
  1426.02 &     74.916986 &     58.04974 &    4.9265 &    7.63 &    136.0 &    1.00 &    1.02 &      1.92722 &  10.1\\
  1426.03 &    150.027010 &    157.67802 &    4.3005 &    5.77 &     99.2 &    1.00 &    1.02 &      2.00258 &   9.7\\
  1430.01 &     10.475426 &     85.64247 &    2.3445 &    2.17 &     29.5 &    0.66 &    0.62& & \\
  1430.02 &     22.929271 &     76.85578 &    2.0220 &    2.50 &     16.4 &    0.66 &    0.62 &      2.18886 &  19.7\\
  1430.03 &     77.481434 &    117.21746 &    4.8215 &    2.47 &     18.8 &    0.66 &    0.62 &      3.37915 &  28.5\\
  1432.03 &      2.927118 &     66.83754 &    2.9456 &    1.33 &     13.4 &    0.98 &    0.87& & \\
  1432.01 &      6.885917 &     71.40843 &    3.8772 &    2.16 &     25.3 &    0.98 &    0.87 &      2.35246 &  29.3\\
  1432.02 &     15.054952 &     77.58038 &    4.8710 &    1.75 &     12.3 &    0.98 &    0.87 &      2.18634 &  25.3\\
  1436.01 &      2.508567 &     68.00872 &    2.3819 &    1.34 &     24.1 &    0.91 &    0.86& & \\
  1436.03 &      5.419115 &     64.64274 &    2.3156 &    1.44 &     16.7 &    0.91 &    0.86 &      2.16024 &  30.8\\
  1436.02 &     13.751348 &     77.61166 &    4.0457 &    1.83 &     24.9 &    0.91 &    0.86 &      2.53756 &  32.8\\
  1445.01 &      7.168879 &     68.67940 &    4.5975 &    1.28 &     28.8 &    1.22 &    1.22& & \\
  1445.03 &     20.019596 &     83.83622 &    6.9994 &    0.91 &     13.2 &    1.22 &    1.22 &      2.79257 &  52.5\\
  1445.02 &     54.344302 &     75.15906 &    9.5653 &    1.12 &     14.4 &    1.22 &    1.22 &      2.71456 &  54.3\\
  1576.01 &     10.415808 &     76.04428 &    2.7401 &    3.20 &     64.5 &    0.95 &    1.04& & \\
  1576.02 &     13.084143 &     65.63245 &    3.0347 &    2.84 &     50.7 &    0.95 &    1.04 &      1.25618 &   5.5\\
  1576.03 &     23.340320 &     79.34391 &    2.7258 &    1.64 &     10.3 &    0.95 &    1.04 &      1.78386 &  16.7\\
  1598.03 &     13.930782 &     67.42613 &    2.1785 &    1.40 &      9.4 &    0.85 &    0.86& & \\
  1598.01 &     56.474404 &     76.82143 &    5.8280 &    3.14 &     52.3 &    0.85 &    0.86 &      4.05393 &  35.5\\
  1598.02 &     92.875573 &     78.92823 &    7.1491 &    2.39 &     29.7 &    0.85 &    0.86 &      1.64456 &  12.2\\
  1647.03 &      6.330908 &     66.83353 &    4.4753 &    1.06 &      9.5 &    0.90 &    1.05& & \\
  1647.01 &     14.970146 &     67.50676 &    5.9628 &    1.92 &     22.0 &    0.90 &    1.05 &      2.36461 &  31.6\\
  1647.02 &     32.275743 &     82.07578 &    7.2532 &    1.91 &     15.3 &    0.90 &    1.05 &      2.15601 &  24.6\\
  1805.03 &      4.362741 &     68.23091 &    2.3460 &    3.40 &     26.5 &    1.30 &    1.72& & \\
  1805.01 &      6.941344 &     70.54422 &    2.1788 &    6.45 &     61.9 &    1.30 &    1.72 &      1.59105 &   8.6\\
  1805.02 &     31.782258 &     67.86172 &    4.1042 &    4.97 &     27.0 &    1.30 &    1.72 &      4.57869 &  24.3\\
  1832.01 &      4.544475 &     67.89815 &    1.7918 &    2.95 &     44.8 &    0.86 &    0.98& & \\
  1832.02 &     12.762121 &     76.72949 &    1.8670 &    2.55 &     16.6 &    0.86 &    0.98 &      2.80827 &  24.9\\
  1832.03 &     38.715854 &     67.02648 &    3.4318 &    2.79 &     19.2 &    0.86 &    0.98 &      3.03365 &  27.2\\
  1835.02 &      2.248308 &     66.42237 &    2.0484 &    2.69 &     43.6 &    0.98 &    1.66& & \\
  1835.01 &      4.580338 &     67.07556 &    2.1701 &    3.11 &     37.3 &    0.98 &    1.66 &      2.03724 &  17.6\\
  1835.03 &      6.766911 &     69.61499 &    1.7150 &    3.08 &     22.8 &    0.98 &    1.66 &      1.47738 &   9.4\\
  1860.03 &      3.076508 &    286.75916 &    2.6119 &    1.52 &     23.8 &    0.94 &    1.06& & \\
  1860.01 &      6.319439 &     65.22823 &    3.1923 &    2.44 &     46.4 &    0.94 &    1.06 &      2.05409 &  22.5\\
  1860.02 &     12.209420 &    293.32234 &    4.1779 &    2.36 &     36.7 &    0.94 &    1.06 &      1.93204 &  18.4\\
  1867.01 &      2.549559 &     65.60709 &    1.6373 &    1.21 &     37.1 &    0.56 &    0.53& & \\
  1867.03 &      5.212275 &     65.70967 &    2.1517 &    1.08 &     25.4 &    0.56 &    0.53 &      2.04438 &  27.9\\
  1867.02 &     13.969407 &     65.17191 &    1.5936 &    2.15 &     35.6 &    0.56 &    0.53 &      2.68010 &  28.8\\
  1895.01 &      8.457521 &     66.86903 &    2.3245 &    1.74 &     30.7 &    0.51 &    0.48& & \\
  1895.02 &     17.281161 &     69.00520 &    2.7839 &    1.92 &     28.8 &    0.51 &    0.48 &      2.04329 &  19.6\\
  1895.03 &     32.134929 &     75.26435 &    2.7134 &    1.81 &     16.0 &    0.51 &    0.48 &      1.85954 &  16.8\\
  1909.02 &      5.470371 &     64.49093 &    3.1746 &    1.15 &     29.5 &    1.00 &    1.03& & \\
  1909.01 &     12.758078 &     66.95572 &    4.0810 &    1.52 &     37.3 &    1.00 &    1.03 &      2.33221 &  35.5\\
  1909.03 &     25.098577 &     78.56706 &    3.0240 &    1.63 &     21.1 &    1.00 &    1.03 &      1.96727 &  25.8\\
  1916.03 &      2.024848 &     65.35199 &    2.9980 &    0.82 &     17.9 &    0.87 &    0.86& & \\
  1916.02 &      9.599922 &     69.58128 &    4.6980 &    1.69 &     44.0 &    0.87 &    0.86 &      4.74106 &  59.9\\
  1916.01 &     20.678854 &     84.69255 &    5.1195 &    1.95 &     33.8 &    0.87 &    0.86 &      2.15406 &  25.1\\
  1931.01 &      4.977671 &     67.66667 &    2.6113 &    1.43 &     29.5 &    0.84 &    0.75& & \\
  1931.03 &      6.988248 &     65.55298 &    3.2955 &    1.12 &     19.2 &    0.84 &    0.75 &      1.40392 &  14.2\\
  1931.02 &     10.558035 &     69.35765 &    3.4440 &    1.24 &     18.0 &    0.84 &    0.75 &      1.51083 &  18.3\\
  2025.03 &     11.189690 &     73.62956 &    5.1196 &    1.56 &     12.5 &    1.05 &    1.26& & \\
  2025.01 &     17.848626 &     81.38815 &    5.9602 &    2.94 &     37.2 &    1.05 &    1.26 &      1.59510 &  13.8\\
  2025.02 &     26.136167 &     64.62196 &    6.9105 &    2.61 &     29.9 &    1.05 &    1.26 &      1.46432 &  10.1\\
  2073.02 &      6.475341 &     70.58245 &    2.6178 &    1.80 &     21.3 &    0.79 &    0.79& & \\
  2073.03 &     16.858080 &     75.34613 &    2.0831 &    2.60 &     17.5 &    0.79 &    0.79 &      2.60343 &  26.0\\
  2073.01 &     49.500808 &     72.03845 &    5.8598 &    2.41 &     22.9 &    0.79 &    0.79 &      2.93633 &  26.9\\
  2086.01 &      7.131618 &     69.03637 &    4.1519 &    2.28 &     23.8 &    1.11 &    1.50& & \\
  2086.02 &      8.919346 &     73.06513 &    4.4059 &    2.47 &     24.2 &    1.11 &    1.50 &      1.25068 &   6.7\\
  2086.03 &     11.901617 &     66.24626 &    2.9856 &    2.55 &     14.5 &    1.11 &    1.50 &      1.33436 &   8.4\\
  2148.03 &      3.614609 &     67.69995 &    3.3889 &    1.72 &     10.4 &    1.23 &    2.04& & \\
  2148.02 &      7.542362 &     65.95636 &    4.8648 &    2.51 &     20.4 &    1.23 &    2.04 &      2.08663 &  24.1\\
  2148.01 &     11.932233 &     75.10187 &    6.2702 &    2.78 &     22.1 &    1.23 &    2.04 &      1.58203 &  13.2\\
  2174.01 &      6.693196 &     70.70982 &    2.0762 &    1.32 &     19.2 &    0.60 &    0.56& & \\
  2174.03 &     15.450200 &    109.80240 &    2.1741 &    0.93 &      9.7 &    0.60 &    0.56 &      2.30834 &  33.4\\
  2174.02 &     33.137326 &    102.50066 &    3.7974 &    1.44 &     15.0 &    0.60 &    0.56 &      2.14478 &  29.4\\
  2220.03 &      1.897809 &     65.68022 &    2.5015 &    1.14 &     14.5 &    0.83 &    0.88& & \\
  2220.01 &      3.282818 &     64.89794 &    3.3870 &    1.20 &     15.1 &    0.83 &    0.88 &      1.72979 &  24.2\\
  2220.02 &      5.028330 &     67.09797 &    3.4120 &    1.35 &     14.4 &    0.83 &    0.88 &      1.53171 &  17.8\\
  2352.02 &      5.629026 &     67.74770 &    4.0716 &    0.79 &     23.3 &    1.34 &    1.31& & \\
  2352.03 &      8.256215 &     70.92799 &    2.2241 &    1.05 &     14.3 &    1.34 &    1.31 &      1.46672 &  23.9\\
  2352.01 &     13.391401 &     66.05829 &    3.4369 &    1.11 &     19.3 &    1.34 &    1.31 &      1.62198 &  26.5\\
  2597.03 &      5.613498 &     64.82082 &    2.8273 &    1.32 &      9.1 &    1.11 &    1.05& & \\
  2597.01 &      8.005472 &     71.70311 &    3.2903 &    1.57 &     10.5 &    1.11 &    1.05 &      1.42611 &  15.0\\
  2597.02 &     12.131225 &     72.87954 &    3.9383 &    1.63 &     10.9 &    1.11 &    1.05 &      1.51537 &  16.4\\
    94.04 &      3.743245 &     64.61390 &    3.6020 &    1.41 &     35.5 &    1.20 &    1.24& & \\
    94.02 &     10.423707 &     71.00718 &    5.2039 &    3.43 &     78.2 &    1.20 &    1.24 &      2.78467 &  28.5\\
    94.01 &     22.343001 &     65.74047 &    6.6986 &    9.25 &    455.3 &    1.20 &    1.24 &      2.14348 &  11.0\\
    94.03 &     54.319931 &     94.23998 &    8.4943 &    5.48 &    206.1 &    1.20 &    1.24 &      2.43118 &  12.0\\
   117.03 &      3.179962 &     66.50410 &    3.7308 &    1.58 &     42.0 &    1.19 &    1.18& & \\
   117.02 &      4.901467 &     71.60392 &    4.4100 &    1.70 &     41.1 &    1.19 &    1.18 &      1.54136 &  17.1\\
   117.04 &      7.957916 &     70.81590 &    4.2797 &    1.07 &     15.2 &    1.19 &    1.18 &      1.62358 &  21.1\\
   117.01 &     14.749102 &     71.77877 &    6.7159 &    2.93 &     92.3 &    1.19 &    1.18 &      1.85339 &  19.7\\
   191.03 &      0.708598 &     66.37287 &    1.4539 &    1.20 &     24.8 &    0.87 &    0.85& & \\
   191.02 &      2.418398 &     65.50536 &    2.0722 &    2.25 &     53.7 &    0.87 &    0.85 &      3.41293 &  39.1\\
   191.01 &     15.358779 &     65.38410 &    4.1921 &   10.67 &    642.3 &    0.87 &    0.85 &      6.35081 &  20.3\\
   191.04 &     38.651537 &     97.04597 &    5.3303 &    2.22 &     21.7 &    0.87 &    0.85 &      2.51658 &  11.1\\
   248.03 &      2.576555 &    105.12838 &    1.8736 &    1.85 &     36.5 &    0.55 &    0.53& & \\
   248.01 &      7.203794 &    103.28753 &    2.9766 &    2.72 &     62.0 &    0.55 &    0.53 &      2.79590 &  24.0\\
   248.02 &     10.912935 &    102.84919 &    2.8577 &    2.55 &     27.3 &    0.55 &    0.53 &      1.51489 &   9.2\\
   248.04 &     18.596218 &     74.26167 &    2.8905 &    1.99 &     16.1 &    0.55 &    0.53 &      1.70405 &  12.9\\
   250.03 &      3.543867 &     69.26295 &    2.0549 &    1.13 &     24.6 &    0.64 &    0.58& & \\
   250.01 &     12.283078 &    103.39654 &    2.8563 &    3.08 &     98.2 &    0.64 &    0.58 &      3.46601 &  30.0\\
   250.02 &     17.251048 &     82.88908 &    2.1911 &    2.94 &     48.8 &    0.64 &    0.58 &      1.40446 &   7.2\\
   250.04 &     46.827867 &     69.74290 &    2.3647 &    2.97 &     26.7 &    0.64 &    0.58 &      2.71449 &  20.9\\
   571.03 &      3.886800 &     66.32863 &    1.9703 &    1.31 &     36.4 &    0.54 &    0.52& & \\
   571.01 &      7.267232 &    107.31567 &    2.4209 &    1.53 &     36.7 &    0.54 &    0.52 &      1.86972 &  20.8\\
   571.02 &     13.343095 &    109.90047 &    2.8359 &    1.68 &     36.4 &    0.54 &    0.52 &      1.83606 &  18.6\\
   571.04 &     22.407512 &     86.80089 &    3.4270 &    1.53 &     27.2 &    0.54 &    0.52 &      1.67933 &  16.0\\
   720.04 &      2.795902 &     65.72860 &    2.1169 &    1.41 &     58.1 &    0.72 &    0.72& & \\
   720.01 &      5.690586 &    107.04844 &    2.5158 &    2.66 &    124.8 &    0.72 &    0.72 &      2.03533 &  19.7\\
   720.02 &     10.041555 &     70.08454 &    2.5733 &    2.53 &     87.0 &    0.72 &    0.72 &      1.76459 &  13.8\\
   720.03 &     18.370081 &     64.85829 &    2.3602 &    2.74 &     63.4 &    0.72 &    0.72 &      1.82941 &  14.5\\
   730.04 &      7.384015 &     70.49489 &    5.5575 &    1.56 &     13.6 &    0.86 &    0.98& & \\
   730.02 &      9.848713 &     71.37624 &    5.8433 &    1.89 &     17.4 &    0.86 &    0.98 &      1.33379 &   9.9\\
   730.01 &     14.788400 &    109.76775 &    6.0849 &    2.85 &     29.6 &    0.86 &    0.98 &      1.50156 &  11.1\\
   730.03 &     19.721343 &     68.10686 &    5.6615 &    2.43 &     16.8 &    0.86 &    0.98 &      1.33357 &   7.4\\
   733.03 &      3.132943 &     68.67665 &    2.0506 &    1.36 &     22.0 &    0.74 &    0.65& & \\
   733.01 &      5.925016 &    102.71420 &    2.5645 &    2.54 &     60.4 &    0.74 &    0.65 &      1.89120 &  18.4\\
   733.02 &     11.349293 &     67.31773 &    3.0481 &    2.21 &     35.2 &    0.74 &    0.65 &      1.91549 &  16.9\\
   733.04 &     18.643846 &     74.61975 &    1.8654 &    2.28 &     14.6 &    0.74 &    0.65 &      1.64273 &  13.5\\
   812.01 &      3.340219 &    104.97794 &    1.9010 &    2.19 &     54.8 &    0.60 &    0.56& & \\
   812.04 &      7.824963 &     69.55348 &    2.3312 &    1.29 &     13.7 &    0.60 &    0.56 &      2.34265 &  24.7\\
   812.02 &     20.060572 &     80.45988 &    3.2659 &    2.11 &     28.3 &    0.60 &    0.56 &      2.56366 &  27.7\\
   812.03 &     46.182881 &     98.24474 &    4.4993 &    2.02 &     17.9 &    0.60 &    0.56 &      2.30217 &  22.0\\
   834.04 &      2.090790 &     67.17603 &    3.5083 &    1.03 &     12.9 &    1.00 &    0.91& & \\
   834.03 &      6.155540 &     67.82229 &    4.8120 &    1.61 &     21.6 &    1.00 &    0.91 &      2.94412 &  44.5\\
   834.02 &     13.233454 &     73.32578 &    6.5700 &    1.98 &     33.3 &    1.00 &    0.91 &      2.14984 &  26.4\\
   834.01 &     23.653701 &    104.37561 &    8.2882 &    5.33 &    154.8 &    1.00 &    0.91 &      1.78742 &  11.6\\
   869.04 &      3.219793 &     66.00347 &    2.1492 &    1.75 &     18.7 &    0.79 &    0.82& & \\
   869.01 &      7.490188 &    107.94993 &    2.8144 &    2.73 &     43.8 &    0.79 &    0.82 &      2.32629 &  22.7\\
   869.03 &     17.460674 &     70.26691 &    2.4191 &    2.66 &     18.5 &    0.79 &    0.82 &      2.33114 &  20.4\\
   869.02 &     36.280107 &    134.26547 &    4.9242 &    3.20 &     34.1 &    0.79 &    0.82 &      2.07782 &  16.7\\
   880.04 &      2.382961 &     68.07850 &    2.1860 &    1.42 &     20.3 &    0.93 &    0.91& & \\
   880.03 &      5.902209 &     69.78438 &    2.8274 &    2.34 &     39.3 &    0.93 &    0.91 &      2.47684 &  28.8\\
   880.01 &     26.442877 &    127.13141 &    3.9942 &    4.00 &     48.9 &    0.93 &    0.91 &      4.48017 &  31.6\\
   880.02 &     51.530046 &    107.12153 &    6.4115 &    5.35 &    109.1 &    0.93 &    0.91 &      1.94873 &  11.7\\
   907.03 &      4.790873 &     69.31180 &    2.8012 &    1.66 &     13.6 &    0.91 &    1.09& & \\
   907.01 &     16.513952 &    109.11791 &    4.3213 &    3.64 &     37.0 &    0.91 &    1.09 &      3.44696 &  29.3\\
   907.02 &     30.132544 &    123.38639 &    5.0972 &    3.82 &     32.1 &    0.91 &    1.09 &      1.82467 &  12.3\\
   907.04 &     99.636788 &    131.70005 &    5.2728 &    4.08 &     18.3 &    0.91 &    1.09 &      3.30662 &  22.7\\
   935.04 &      9.616855 &     75.50267 &    3.4127 &    1.88 &     11.6 &    1.16 &    1.10& & \\
   935.01 &     20.861145 &    113.00532 &    5.6634 &    5.46 &     89.3 &    1.16 &    1.10 &      2.16923 &  16.0\\
   935.02 &     42.631876 &     74.19253 &    6.7766 &    5.07 &     56.0 &    1.16 &    1.10 &      2.04360 &  12.5\\
   935.03 &     87.647232 &     67.93972 &    9.2599 &    4.01 &     28.5 &    1.16 &    1.10 &      2.05591 &  13.8\\
   939.03 &      1.620436 &     65.06944 &    2.1337 &    1.13 &     15.7 &    1.02 &    0.91& & \\
   939.01 &      3.388008 &    103.53251 &    2.7145 &    1.57 &     25.2 &    1.02 &    0.91 &      2.09080 &  31.0\\
   939.02 &      5.839061 &     65.09440 &    3.1245 &    1.57 &     20.3 &    1.02 &    0.91 &      1.72345 &  21.0\\
   939.04 &     10.681760 &     64.55005 &    3.5771 &    1.65 &     17.2 &    1.02 &    0.91 &      1.82936 &  22.9\\
   952.04 &      2.896034 &     66.61059 &    1.7733 &    1.15 &     16.0 &    0.58 &    0.54& & \\
   952.01 &      5.901275 &    104.40651 &    2.3472 &    2.25 &     47.3 &    0.58 &    0.54 &      2.03771 &  20.7\\
   952.02 &      8.752064 &    103.63503 &    2.4562 &    2.15 &     35.2 &    0.58 &    0.54 &      1.48308 &  10.1\\
   952.03 &     22.780652 &     88.20355 &    3.4349 &    2.64 &     38.5 &    0.58 &    0.54 &      2.60289 &  22.3\\
  1198.04 &      1.008617 &     65.10948 &    0.9083 &    1.52 &      7.2 &    1.24 &    1.19& & \\
  1198.02 &     10.301094 &     75.72781 &    4.9257 &    1.97 &     13.0 &    1.24 &    1.19 &     10.21309 &  75.1\\
  1198.01 &     16.088211 &     72.49557 &    5.7517 &    2.97 &     24.0 &    1.24 &    1.19 &      1.56180 &  13.3\\
  1198.03 &     35.675604 &     78.03903 &    5.7744 &    2.92 &     14.2 &    1.24 &    1.19 &      2.21750 &  21.1\\
  1358.04 &      2.345870 &    287.11094 &    1.5690 &    1.07 &     13.7 &    0.73 &    0.67& & \\
  1358.03 &      3.648459 &    288.38160 &    1.9841 &    1.11 &     13.7 &    0.73 &    0.67 &      1.55527 &  19.7\\
  1358.01 &      5.644954 &    289.73399 &    2.2485 &    2.12 &     41.3 &    0.73 &    0.67 &      1.54722 &  14.4\\
  1358.02 &      8.743061 &    291.58641 &    2.6173 &    1.56 &     20.2 &    0.73 &    0.67 &      1.54883 &  13.5\\
  1557.04 &      1.499142 &     66.06878 &    1.4070 &    1.35 &     24.1 &    0.80 &    0.85& & \\
  1557.01 &      3.295706 &     66.96491 &    1.8417 &    3.60 &    122.5 &    0.80 &    0.85 &      2.19839 &  19.0\\
  1557.03 &      5.315965 &     65.42886 &    1.2058 &    3.27 &     49.6 &    0.80 &    0.85 &      1.61300 &  10.0\\
  1557.02 &      9.653484 &     67.85578 &    2.8974 &    3.01 &     70.5 &    0.80 &    0.85 &      1.81594 &  13.2\\
  1563.03 &      3.205322 &    287.63466 &    1.9648 &    1.85 &     13.4 &    0.76 &    0.75& & \\
  1563.01 &      5.487006 &    289.07962 &    2.9700 &    3.06 &     34.6 &    0.76 &    0.75 &      1.71184 &  13.6\\
  1563.02 &      8.291133 &    292.62760 &    3.2008 &    2.80 &     24.9 &    0.76 &    0.75 &      1.51105 &   9.5\\
  1563.04 &     16.738255 &    292.42043 &    3.0289 &    3.16 &     15.3 &    0.76 &    0.75 &      2.01881 &  15.7\\
  1567.02 &      4.646195 &    287.58951 &    2.3324 &    1.93 &     21.4 &    0.81 &    0.84& & \\
  1567.01 &      7.240136 &    288.01561 &    3.0868 &    2.46 &     34.2 &    0.81 &    0.84 &      1.55829 &  12.6\\
  1567.03 &     17.326391 &    293.51221 &    4.4055 &    2.22 &     23.1 &    0.81 &    0.84 &      2.39310 &  23.3\\
  1567.04 &     44.841821 &    292.87011 &    5.6337 &    2.69 &     19.9 &    0.81 &    0.84 &      2.58806 &  24.4\\
  1831.02 &      4.385316 &     72.22636 &    2.5868 &    1.06 &     15.5 &    0.86 &    0.76& & \\
  1831.04 &     13.979252 &     75.34173 &    1.3980 &    1.80 &      9.4 &    0.86 &    0.76 &      3.18774 &  42.5\\
  1831.03 &     34.206904 &     81.80195 &    5.2410 &    1.35 &     12.6 &    0.86 &    0.76 &      2.44698 &  31.8\\
  1831.01 &     51.804027 &    116.00781 &    6.2109 &    2.52 &     35.4 &    0.86 &    0.76 &      1.51443 &  12.8\\
  1930.04 &      9.341306 &     65.39311 &    5.9257 &    1.36 &     16.2 &    1.10 &    1.51& & \\
  1930.01 &     13.726862 &     71.74784 &    7.4166 &    2.21 &     38.6 &    1.10 &    1.51 &      1.46948 &  13.8\\
  1930.02 &     24.310577 &     70.04376 &    8.8290 &    2.14 &     31.8 &    1.10 &    1.51 &      1.77102 &  18.1\\
  1930.03 &     44.431496 &     76.53441 &   10.3376 &    2.46 &     29.4 &    1.10 &    1.51 &      1.82766 &  18.3\\
  1952.03 &      5.195504 &     65.72826 &    3.7941 &    1.23 &     13.6 &    0.94 &    0.99& & \\
  1952.01 &      8.010354 &     68.31741 &    4.3884 &    1.83 &     25.3 &    0.94 &    0.99 &      1.54179 &  16.4\\
  1952.02 &     27.664962 &     76.87652 &    6.2363 &    2.02 &     18.7 &    0.94 &    0.99 &      3.45365 &  38.7\\
  1952.04 &     42.469890 &     79.30478 &    6.4435 &    1.97 &     14.1 &    0.94 &    0.99 &      1.53515 &  13.7\\
  2038.01 &      8.305993 &     72.71656 &    3.8461 &    1.97 &     26.0 &    0.93 &    0.83& & \\
  2038.02 &     12.512165 &     72.45611 &    4.3714 &    2.18 &     28.0 &    0.93 &    0.83 &      1.50640 &  12.7\\
  2038.03 &     17.913039 &     68.53141 &    4.7082 &    1.54 &     12.3 &    0.93 &    0.83 &      1.43165 &  11.9\\
  2038.04 &     25.217672 &     85.66781 &    5.3058 &    1.60 &     11.9 &    0.93 &    0.83 &      1.40778 &  12.9\\
  2169.04 &      2.192589 &     65.22518 &    2.1692 &    0.50 &     10.2 &    0.86 &    0.97& & \\
  2169.02 &      3.266606 &     69.08826 &    2.1255 &    0.78 &     17.4 &    0.86 &    0.97 &      1.48984 &  29.8\\
  2169.03 &      4.272354 &     66.21124 &    2.2432 &    0.74 &     14.1 &    0.86 &    0.97 &      1.30789 &  17.7\\
  2169.01 &      5.452999 &     67.14860 &    2.2415 &    1.02 &     22.4 &    0.86 &    0.97 &      1.27635 &  13.6\\
  2248.03 &      0.761948 &     65.78430 &    1.4051 &    1.00 &     18.8 &    0.79 &    0.72& & \\
  2248.04 &      2.646235 &     65.66514 &    1.9024 &    0.99 &     10.8 &    0.79 &    0.72 &      3.47299 &  57.9\\
  2248.01 &      2.818125 &     65.25365 &    1.8963 &    1.39 &     18.9 &    0.79 &    0.72 &      1.06496 &   2.7\\
  2248.02 &      9.490956 &     64.49715 &    1.9395 &    1.49 &     11.3 &    0.79 &    0.72 &      3.36783 &  43.8\\
    70.02 &      3.696122 &     67.50026 &    2.4981 &    1.92 &    134.5 &    0.91 &    0.94& & \\
    70.04 &      6.098495 &     68.93378 &    2.7502 &    0.91 &     23.4 &    0.91 &    0.94 &      1.64997 &  19.3\\
    70.01 &     10.854091 &     71.60748 &    3.8004 &    3.09 &    260.2 &    0.91 &    0.94 &      1.77980 &  16.6\\
    70.05 &     19.577893 &     68.20094 &    3.6029 &    1.02 &     18.4 &    0.91 &    0.94 &      1.80373 &  16.8\\
    70.03 &     77.611995 &     97.72630 &    7.2802 &    2.78 &    103.4 &    0.91 &    0.94 &      3.96427 &  39.6\\
    82.05 &      5.287029 &     68.84573 &    2.3754 &    0.52 &     14.0 &    0.81 &    0.74& & \\
    82.04 &      7.071305 &     72.99056 &    3.1679 &    0.70 &     20.6 &    0.81 &    0.74 &      1.33748 &  22.9\\
    82.02 &     10.311752 &     67.07943 &    3.1936 &    1.29 &     79.9 &    0.81 &    0.74 &      1.45825 &  18.4\\
    82.01 &     16.145674 &     67.75366 &    3.7022 &    2.45 &    172.0 &    0.81 &    0.74 &      1.56575 &  13.8\\
    82.03 &     27.453782 &     78.02472 &    3.8681 &    1.03 &     28.9 &    0.81 &    0.74 &      1.70038 &  16.8\\
   232.02 &      5.766176 &     67.01619 &    3.8280 &    1.73 &     41.3 &    1.00 &    0.90& & \\
   232.01 &     12.465954 &     67.00372 &    5.0239 &    4.31 &    207.5 &    1.00 &    0.90 &      2.16191 &  17.6\\
   232.03 &     21.587232 &     75.98044 &    4.8540 &    1.69 &     21.6 &    1.00 &    0.90 &      1.73170 &  12.7\\
   232.04 &     37.996932 &     95.99396 &    6.4822 &    1.79 &     21.9 &    1.00 &    0.90 &      1.76016 &  20.2\\
   232.05 &     56.255403 &     97.23080 &    8.2306 &    1.69 &     19.2 &    1.00 &    0.90 &      1.48052 &  14.1\\
   500.05 &      0.986792 &     66.16779 &    1.3609 &    1.38 &     28.8 &    0.72 &    0.65& & \\
   500.03 &      3.072182 &     67.02292 &    1.9566 &    1.53 &     27.0 &    0.72 &    0.65 &      3.11330 &  39.7\\
   500.04 &      4.645320 &     67.59375 &    2.1095 &    1.63 &     30.7 &    0.72 &    0.65 &      1.51206 &  14.2\\
   500.01 &      7.053384 &    109.47834 &    2.5236 &    2.64 &     59.9 &    0.72 &    0.65 &      1.51838 &  11.5\\
   500.02 &      9.521823 &    110.47699 &    2.4984 &    2.79 &     55.0 &    0.72 &    0.65 &      1.34997 &   7.1\\
   707.05 &      5.667918 &     64.89881 &    4.8876 &    1.83 &     10.5 &    1.30 &    1.82& & \\
   707.04 &     13.175635 &     76.67620 &    6.7798 &    3.42 &     37.4 &    1.30 &    1.82 &      2.32460 &  23.7\\
   707.01 &     21.775955 &    122.63429 &    8.2115 &    5.69 &     80.5 &    1.30 &    1.82 &      1.65274 &   9.9\\
   707.03 &     31.784458 &     68.87123 &    9.0281 &    4.26 &     42.5 &    1.30 &    1.82 &      1.45961 &   7.2\\
   707.02 &     41.029035 &    105.57559 &   10.0152 &    4.77 &     51.3 &    1.30 &    1.82 &      1.29085 &   5.2\\
   904.01 &      2.211121 &    103.14939 &    1.6829 &    1.65 &     31.2 &    0.62 &    0.58& & \\
   904.04 &      4.617527 &     68.04531 &    2.1085 &    1.46 &     17.6 &    0.62 &    0.58 &      2.08832 &  24.0\\
   904.05 &     10.198620 &     70.91412 &    2.3911 &    1.70 &     17.3 &    0.62 &    0.58 &      2.20868 &  25.5\\
   904.02 &     27.948145 &    111.79598 &    3.4932 &    2.43 &     23.5 &    0.62 &    0.58 &      2.74038 &  26.3\\
   904.03 &     42.151641 &     71.99284 &    5.0617 &    2.21 &     25.1 &    0.62 &    0.58 &      1.50821 &  10.3\\
  1364.05 &      2.580850 &    104.55856 &    2.0492 &    1.75 &     10.7 &    0.89 &    0.91& & \\
  1364.04 &      3.715283 &    102.80171 &    2.5182 &    1.95 &     12.5 &    0.89 &    0.91 &      1.43956 &  12.1\\
  1364.02 &      7.055650 &    114.91122 &    3.5399 &    2.69 &     20.5 &    0.89 &    0.91 &      1.89909 &  17.9\\
  1364.03 &     11.978264 &    111.98760 &    4.0004 &    2.59 &     15.7 &    0.89 &    0.91 &      1.69768 &  13.7\\
  1364.01 &     20.833479 &    119.04278 &    4.4107 &    3.44 &     20.0 &    0.89 &    0.91 &      1.73927 &  13.0\\
  1589.04 &      4.224538 &     68.43005 &    3.0890 &    1.27 &     12.1 &    0.96 &    0.99& & \\
  1589.01 &      8.725736 &     71.77107 &    4.2830 &    2.23 &     30.1 &    0.96 &    0.99 &      2.06549 &  24.6\\
  1589.02 &     12.882491 &     68.19664 &    4.3336 &    2.36 &     27.0 &    0.96 &    0.99 &      1.47638 &  11.4\\
  1589.03 &     27.434799 &     78.11865 &    5.1755 &    2.41 &     20.3 &    0.96 &    0.99 &      2.12962 &  21.3\\
  1589.05 &     44.546250 &     93.35258 &    6.3959 &    1.96 &     13.2 &    0.96 &    0.99 &      1.62371 &  14.6\\
    70.02 &      3.696122 &     67.50026 &    2.4981 &    1.92 &    134.5 &    0.91 &    0.94& & \\
    70.04 &      6.098495 &     68.93378 &    2.7502 &    0.91 &     23.4 &    0.91 &    0.94 &      1.64997 &  19.3\\
    70.01 &     10.854091 &     71.60748 &    3.8004 &    3.09 &    260.2 &    0.91 &    0.94 &      1.77980 &  16.6\\
    70.05 &     19.577893 &     68.20094 &    3.6029 &    1.02 &     18.4 &    0.91 &    0.94 &      1.80373 &  16.8\\
    70.03 &     77.611995 &     97.72630 &    7.2802 &    2.78 &    103.4 &    0.91 &    0.94 &      3.96427 &  39.6\\
    82.05 &      5.287029 &     68.84573 &    2.3754 &    0.52 &     14.0 &    0.81 &    0.74& & \\
    82.04 &      7.071305 &     72.99056 &    3.1679 &    0.70 &     20.6 &    0.81 &    0.74 &      1.33748 &  22.9\\
    82.02 &     10.311752 &     67.07943 &    3.1936 &    1.29 &     79.9 &    0.81 &    0.74 &      1.45825 &  18.4\\
    82.01 &     16.145674 &     67.75366 &    3.7022 &    2.45 &    172.0 &    0.81 &    0.74 &      1.56575 &  13.8\\
    82.03 &     27.453782 &     78.02472 &    3.8681 &    1.03 &     28.9 &    0.81 &    0.74 &      1.70038 &  16.8\\
   232.02 &      5.766176 &     67.01619 &    3.8280 &    1.73 &     41.3 &    1.00 &    0.90& & \\
   232.01 &     12.465954 &     67.00372 &    5.0239 &    4.31 &    207.5 &    1.00 &    0.90 &      2.16191 &  17.6\\
   232.03 &     21.587232 &     75.98044 &    4.8540 &    1.69 &     21.6 &    1.00 &    0.90 &      1.73170 &  12.7\\
   232.04 &     37.996932 &     95.99396 &    6.4822 &    1.79 &     21.9 &    1.00 &    0.90 &      1.76016 &  20.2\\
   232.05 &     56.255403 &     97.23080 &    8.2306 &    1.69 &     19.2 &    1.00 &    0.90 &      1.48052 &  14.1\\
   500.05 &      0.986792 &     66.16779 &    1.3609 &    1.38 &     28.8 &    0.72 &    0.65& & \\
   500.03 &      3.072182 &     67.02292 &    1.9566 &    1.53 &     27.0 &    0.72 &    0.65 &      3.11330 &  39.7\\
   500.04 &      4.645320 &     67.59375 &    2.1095 &    1.63 &     30.7 &    0.72 &    0.65 &      1.51206 &  14.2\\
   500.01 &      7.053384 &    109.47834 &    2.5236 &    2.64 &     59.9 &    0.72 &    0.65 &      1.51838 &  11.5\\
   500.02 &      9.521823 &    110.47699 &    2.4984 &    2.79 &     55.0 &    0.72 &    0.65 &      1.34997 &   7.1\\
   707.05 &      5.667918 &     64.89881 &    4.8876 &    1.83 &     10.5 &    1.30 &    1.82& & \\
   707.04 &     13.175635 &     76.67620 &    6.7798 &    3.42 &     37.4 &    1.30 &    1.82 &      2.32460 &  23.7\\
   707.01 &     21.775955 &    122.63429 &    8.2115 &    5.69 &     80.5 &    1.30 &    1.82 &      1.65274 &   9.9\\
   707.03 &     31.784458 &     68.87123 &    9.0281 &    4.26 &     42.5 &    1.30 &    1.82 &      1.45961 &   7.2\\
   707.02 &     41.029035 &    105.57559 &   10.0152 &    4.77 &     51.3 &    1.30 &    1.82 &      1.29085 &   5.2\\
   904.01 &      2.211121 &    103.14939 &    1.6829 &    1.65 &     31.2 &    0.62 &    0.58& & \\
   904.04 &      4.617527 &     68.04531 &    2.1085 &    1.46 &     17.6 &    0.62 &    0.58 &      2.08832 &  24.0\\
   904.05 &     10.198620 &     70.91412 &    2.3911 &    1.70 &     17.3 &    0.62 &    0.58 &      2.20868 &  25.5\\
   904.02 &     27.948145 &    111.79598 &    3.4932 &    2.43 &     23.5 &    0.62 &    0.58 &      2.74038 &  26.3\\
   904.03 &     42.151641 &     71.99284 &    5.0617 &    2.21 &     25.1 &    0.62 &    0.58 &      1.50821 &  10.3\\
  1364.05 &      2.580850 &    104.55856 &    2.0492 &    1.75 &     10.7 &    0.89 &    0.91& & \\
  1364.04 &      3.715283 &    102.80171 &    2.5182 &    1.95 &     12.5 &    0.89 &    0.91 &      1.43956 &  12.1\\
  1364.02 &      7.055650 &    114.91122 &    3.5399 &    2.69 &     20.5 &    0.89 &    0.91 &      1.89909 &  17.9\\
  1364.03 &     11.978264 &    111.98760 &    4.0004 &    2.59 &     15.7 &    0.89 &    0.91 &      1.69768 &  13.7\\
  1364.01 &     20.833479 &    119.04278 &    4.4107 &    3.44 &     20.0 &    0.89 &    0.91 &      1.73927 &  13.0\\
  1589.04 &      4.224538 &     68.43005 &    3.0890 &    1.27 &     12.1 &    0.96 &    0.99& & \\
  1589.01 &      8.725736 &     71.77107 &    4.2830 &    2.23 &     30.1 &    0.96 &    0.99 &      2.06549 &  24.6\\
  1589.02 &     12.882491 &     68.19664 &    4.3336 &    2.36 &     27.0 &    0.96 &    0.99 &      1.47638 &  11.4\\
  1589.03 &     27.434799 &     78.11865 &    5.1755 &    2.41 &     20.3 &    0.96 &    0.99 &      2.12962 &  21.3\\
  1589.05 &     44.546250 &     93.35258 &    6.3959 &    1.96 &     13.2 &    0.96 &    0.99 &      1.62371 &  14.6\\
   157.06 &     10.304049 &     71.50131 &    4.2052 &    1.89 &     38.6 &    0.98 &    1.06& & \\
   157.01 &     13.024929 &     71.17614 &    4.5733 &    2.92 &     67.6 &    0.98 &    1.06 &      1.26406 &   6.2\\
   157.02 &     22.686708 &     81.45746 &    5.5466 &    3.20 &     73.6 &    0.98 &    1.06 &      1.74179 &  13.4\\
   157.03 &     31.995566 &     87.15961 &    4.3114 &    4.37 &     87.5 &    0.98 &    1.06 &      1.41032 &   7.1\\
   157.04 &     46.687124 &    158.03345 &    6.4943 &    2.60 &     40.5 &    0.98 &    1.06 &      1.45917 &   8.2\\
   157.05 &    118.363821 &    220.31606 &    9.5398 &    3.43 &     54.0 &    0.98 &    1.06 &      2.53526 &  22.1\\

